The Phase Diagram of the $\nu=5/2$ Fractional Quantum Hall Effect: Effects of Landau Level Mixing and Non-Zero Width

Interesting non-Abelian states, e.g., the Moore-Read Pfaffian and the anti-Pfaffian, offer candidate descriptions of the $\nu = 5/2$ fractional quantum Hall state. But the significant controversy surrounding the nature of the $\nu = 5/2$ state has been hampered by the fact that the competition between these and other states is affected by small parameter changes. To study the phase diagram of the $\nu = 5/2$ state we numerically diagonalize a comprehensive effective Hamiltonian describing the fractional quantum Hall effect of electrons under realistic conditions in GaAs semiconductors. The effective Hamiltonian takes Landau level mixing into account to lowest-order perturbatively in $\kappa$, the ratio of the Coulomb energy scale to the cyclotron gap. We also incorporate non-zero width $w$ of the quantum well and sub-band mixing. We find the ground state in both the torus and spherical geometries as a function of $\kappa$ and $w$. To sort out the non-trivial competition between candidate ground states we analyze the following 4 criteria: its overlap with trial wave functions; the magnitude of energy gaps; the sign of the expectation value of an order parameter for particle-hole symmetry breaking; and the entanglement spectrum. We conclude that the ground state is in the universality class of the Moore-Read Pfaffian state, rather than the anti-Pfaffian, for $\kappa < {\kappa_c}(w)$, where ${\kappa_c}(w)$ is a $w$-dependent critical value $0.6 \lesssim{\kappa_c}(w)\lesssim 1$. We observe that both Landau level mixing and non-zero width suppress the excitation gap, but Landau level mixing has a larger effect in this regard. Our findings have important implications for the identification of non-Abelian fractional quantum Hall states.

==> anc/fig1.txt <==
S=3:
0.000			0.200			0.300			0.400			0.450			0.500			0.600			0.650			0.700			
0.00000000000000000	-0.03445091669164789	-0.05167637503747184	-0.06890183338329579	-0.07751456255620776	-0.08612729172911973	-0.10335275007494370	-0.11196547924785570	-0.12057820842076759	

S=-1:
0.000			0.200			0.300			0.400			0.450			0.500			0.600			0.650			0.700			
0.00000000000000000	-0.01491629597543401	-0.02237444396315102	-0.02983259195086802	-0.03356166594472653	-0.03729073993858503	-0.04474888792630204	-0.04847796192016054	-0.05220703591401904	

==> anc/fig13_bottom.txt <==
kappa overlap:
0.100			0.200			0.300			0.400			0.450			0.500			0.530			0.550			0.580			0.600			0.630			0.640			0.650			0.655			0.660			0.665			0.670			0.680			0.690			0.700			0.710			0.715			0.720			0.730			0.740			0.750			0.800			0.900			
abs overlap difference:
0.0110520000			0.0269070000			0.0499110000			0.0826070000			0.1027720000			0.1252600000			0.1520010000			0.2023360000			0.2137600000			0.1275160000			0.1168104000			0.0818733000			0.0180468000			0.0143769000			0.0223636200			0.0180551500			0.0106913450			0.0153167950			0.0412116090			0.0045731510			0.0073680505			0.0069137889			0.0063050767			0.0050209474			0.0037964449			0.0026959788			0.0000006133			0.0000000768			
kappa entropy:
0.020			0.050			0.070			0.100			0.150			0.200			0.300			0.400			0.450			0.500			0.530			0.550			0.580			0.600			0.630			0.640			0.641			0.642			0.643			0.644			0.645			0.646			0.647			0.648			0.649			0.650			0.651			0.652			0.653			0.654			0.655			0.656			0.657			0.658			0.659			0.660			0.665			0.670			0.680			0.690			0.700			0.710			0.711			0.712			0.713			0.714			0.715			0.716			0.717			0.718			0.719			0.720			0.721			0.722			0.723			0.724			0.725			0.726			0.727			0.728			0.729			0.730			0.740			0.750			0.760			0.770			0.780			0.790			0.800			0.900			
entropy at S=3:
4.7737183190			4.7766078558			4.7787541396			4.7823601507			4.7896457356			4.7990747534			4.8288312364			4.8912982013			4.9547026453			5.0749388931			5.2023662427			5.3256320761			5.5822292149			5.7755339971			5.9456748704			6.0367947919			6.0533114790			6.0716735758			6.0918802311			6.1138179735			6.1372210653			6.1616360469			6.1864009288			6.2106473548			6.2333247382			6.2532336657			6.2690592778			6.2794330824			6.2831063140			6.2792897679			6.2680656447			6.2505900473			6.2288667651			6.2052180423			6.1817030018			6.1597465385			6.0849593882			6.0507970916			6.0277257103			6.0290612312			6.0451454532			6.0758165035			6.0798195798			6.0840180161			6.0884205524			6.0930370826			6.0978789118			6.1029592286			6.1082938610			6.1139025661			6.1198116025			6.1260590457			6.1327075928			6.1398799469			6.1478797236			6.1577565240			6.1760054369			6.4507927079			6.1447946312			6.1004466664			6.0716704943			6.0442016654			5.6798587381			5.2156446263			5.0025209259			4.9424161478			4.9290028971			4.9302433302			4.9368382486			5.0265997493			

==> anc/fig13_top.txt <==
kappa overlap:
0.000			0.100			0.200			0.300			0.400			0.500			0.550			0.570			0.600			0.610			0.620			0.650			0.670			0.700			0.710			0.720			0.730			0.740			0.741			0.742			0.743			0.744			0.745			0.746			0.747			0.748			0.749			0.750			0.750			0.751			0.752			0.753			0.754			0.755			0.756			0.757			0.758			0.759			0.760			0.761			0.762			0.764			0.765			0.766			0.767			0.768			0.769			0.770			0.771			0.772			0.773			0.774			0.775			0.776			0.778			0.779			0.780			0.781			0.782			0.783			0.784			0.785			0.786			0.787			0.788			0.789			0.790			0.800			0.850			0.900			
overlap:
0.8491140000			0.8329010000			0.8104940000			0.7782600000			0.7295020000			0.6517400000			0.5960880000			0.5698500000			0.5256580000			0.5095070000			0.4925610000			0.4359450000			0.3912930000			0.2964570000			0.2303810000			0.1209500000			0.0498963000			0.0201809000			0.0183990000			0.0167615000			0.0152544000			0.0138643000			0.0125789000			0.0113861000			0.0102750000			0.0092349400			0.0082563600			0.0073303800			0.0073303800			0.0064490600			0.0056055000			0.0047939300			0.0040098600			0.0032502800			0.0025137900			0.0018009800			0.0011151600			0.0004666420			0.0000540443			0.0006207600			0.0012078300			0.0019002700			0.0020739700			0.0021681400			0.0022029700			0.0021954500			0.0021621000			0.0021273100			0.0021780600			0.0027410000			0.0021289800			0.0018482700			0.0016359000			0.0014676300			0.0012720600			0.0012763400			0.0014249800			0.0018601100			0.0019568300			0.0015307000			0.0011258500			0.0008117820			0.0005876280			0.0004340960			0.0003289180			0.0002553470			0.0002025030			0.0000399260			0.0000016697			0.0000004336			
kappa entropy:
0.000			0.100			0.200			0.300			0.400			0.500			0.550			0.570			0.600			0.610			0.620			0.650			0.670			0.700			0.710			0.720			0.730			0.740			0.741			0.742			0.743			0.744			0.745			0.746			0.747			0.748			0.749			0.750			0.750			0.751			0.752			0.753			0.754			0.755			0.756			0.757			0.758			0.759			0.760			0.761			0.762			0.764			0.765			0.766			0.767			0.768			0.769			0.770			0.771			0.772			0.773			0.774			0.775			0.776			0.778			0.779			0.780			0.781			0.782			0.783			0.784			0.785			0.786			0.787			0.788			0.789			0.790			0.800			0.850			0.900			
entropy
4.7321945346			4.7643786711			4.8063389787			4.8630803210			4.9445890465			5.0742440692			5.1725121137			5.2214140468			5.3087280768			5.3425142845			5.3792311293			5.5129225267			5.6319029321			5.9134246218			6.0692678689			6.1993223949			6.3530268613			6.5603658391			6.5831225453			6.6061365611			6.6293685895			6.6527762332			6.6763151660			6.6999406327			6.7236093781			6.7472817512			6.7709238919			6.7945097986			6.7945097986			6.8180229268			6.8414571498			6.8648166136			6.8881144314			6.9113702082			6.9346075155			6.9578547677			6.9811523914			7.0042350124			6.8244583255			6.6005484248			6.5846073228			6.5700099585			6.5647784398			6.5602933830			6.5565111582			6.5535764029			6.5520121622			6.5538108237			6.5733857860			6.9994127529			7.0786879861			7.0732415970			7.0681252945			7.0666127488			7.0825288220			7.1079849543			7.1579917966			7.2056560728			6.9879634672			6.7367363932			6.4984384092			6.2500193518			6.0259450278			5.8492580307			5.7159542468			5.6151001829			5.5373459148			5.2277413131			5.0747957560			5.0851619349			

==> anc/fig14.txt <==
kappas:
0.0000000000			0.2000000000			0.3000000000			0.4000000000			0.5000000000			0.6000000000			0.6500000000			0.7000000000			0.8000000000			0.9000000000			1.0000000000			
w=0
0.0209305608			0.0168527157			0.0147912951			0.0120711584			0.0033576869			0.0021117905			0.0017003162			0.0006153006			0.0010962429			0.0008517993			0.0008210695			
w=1
0.0202738935			0.0165996706			0.0147382916			0.0128567612			0.0098583442			0.0053461052			0.0035963093			0.0012086038			0.0006997133			0.0007938304			0.0007637754			
w=2
0.0190732474			0.0158318917			0.0142167577			0.0125982333			0.0109808673			0.0094262043			0.0086755700			0.0070001626			0.0037556841			0.0007501689			0.0007220716			
w=3
0.0178153460			0.0149024573			0.0134889475			0.0120959783			0.0107167636			0.0093467029			0.0086657351			0.0079907588			0.0067066494			0.0043653183			0.0006801354			
w=4
0.0166296828			0.0139737670			0.0127258919			0.0115222145			0.0103536732			0.0092097534			0.0086429121			0.0080764580			0.0069297959			0.0057106787			0.0036302514			

==> anc/fig15_left.txt <==
x1:
0.000			0.098			0.195			0.391			0.586			0.781			1.170			
y1:
0.0247310357			0.0242760125			0.0234503409			0.0217554755			0.0204002081			0.0193287176			0.0177236199			
x2:
0.000			0.098			0.195			0.391			0.586			0.781			1.170			
y2:
0.0247310357			0.0247216785			0.0246469820			0.0242265249			0.0235750817			0.0228542128			0.0215088526			
x3:
0.000			0.098			0.195			0.391			0.586			0.781			1.170			
y3:
0.0262083159			0.0262899938			0.0262930348			0.0257275558			0.0247302796			0.0236535231			0.0217309278			
x4:
0.000			1.000			2.000			3.000			4.000			
y4:
0.0262083159			0.0263078652			0.0258384179			0.0249182779			0.0238837283			

==> anc/fig15_right.txt <==
x1:
0.000			0.100			0.200			0.390			0.590			0.780			1.170			
y1:
0.0281879059			0.0279220433			0.0273889953			0.0261999276			0.0251374261			0.0241946916			0.0225417153			
x2:
0.000			0.100			0.200			0.390			0.590			0.780			1.170			
y2:
0.0295838075			0.0296163185			0.0296635282			0.0296556770			0.0293066416			0.0286092907			0.0266479903			
x3:
0.000			1.000			2.000			3.000			4.000			
y3:
0.0295838075			0.0296649667			0.0297054634			0.0294541921			0.0288607291			

==> anc/fig17_bottom.txt <==
S=3:
0.1250000000			0.1000000000			0.0833333333			0.0714285714			0.0625000000			0.0555555556			0.0500000000			
-0.0016398709	-0.0015312154	-0.0014531054	-0.0012988201	-0.0012997673	-0.0012393914	-0.0012183574	
fit:
-0.0059140827
-0.0009200986
S=-1:
0.1250000000			0.1000000000			0.0833333333			0.0714285714			0.0625000000			0.0555555556			0.0500000000			
-0.0002054852			-0.0003325966			-0.0004315109			-0.0004719872			-0.0005335522			-0.0005641607			-0.0005972185			
fit:
0.0051941484
-0.0008545652


==> anc/fig17_bottom_pps_used.txt <==
% ========= N=20
    ind20 = find(Ns==20)
    newV3(ind20) = oldV3;
    newV5(ind20) = 0.007886+newV3(ind20);
    newV6(ind20) = 0.004643+newV3(ind20);
    newV7(ind20) = 0.01296+newV3(ind20);
    newV8(ind20) = 0.01272+newV3(ind20);
    % ========= N=20
    % ========= N=18
    ind18 = find(Ns==18)
    newV3(ind18) = oldV3;
    newV5(ind18) = 0.007765+newV3(ind18);
    newV6(ind18) = 0.004647+newV3(ind18);
    newV7(ind18) = 0.01277+newV3(ind18);
    newV8(ind18) = 0.01259+newV3(ind18);
    % ========= N=18
    % ========= N=16
    ind16 = find(Ns==16)
    newV3(ind16) = oldV3;
    newV5(ind16) = 0.007611+newV3(ind16);
    newV6(ind16) = 0.004652+newV3(ind16);
    newV7(ind16) = 0.01252+newV3(ind16);
    newV8(ind16) = 0.01243+newV3(ind16);
    % ========= N=16
    % ========= N=14
    ind14 = find(Ns==14)
    newV3(ind14) = oldV3;
    newV5(ind14) = 0.007411+newV3(ind14);
    newV6(ind14) = 0.004658+newV3(ind14);
    newV7(ind14) = 0.0122+newV3(ind14);
    newV8(ind14) = 0.01222+newV3(ind14);
    % ========= N=14
    % ========= N=12
    ind12 = find(Ns==12)
    newV3(ind12) = oldV3;
    newV5(ind12) = 0.006906+newV3(ind12);
    newV6(ind12) = 0.004664+newV3(ind12);
    newV7(ind12) = 0.01143+newV3(ind12);
    newV8(ind12) = 0.01174+newV3(ind12);
    % ========= N=12
    % ========= N=10
    ind10 = find(Ns==10)
    newV3(ind10) = oldV3;
    newV5(ind10) = 0.00674+newV3(ind10);
    newV6(ind10) = 0.004679+newV3(ind10);
    newV7(ind10) = 0.01112+newV3(ind10);
    newV8(ind10) = 0.0115+newV3(ind10);
    % ========= N=10
    % ========= N=8
    ind8 = find(Ns==8)
    newV3(ind8) = oldV3;
    newV5(ind8) = 0.006115+newV3(ind8);
    newV6(ind8) = 0.004699+newV3(ind8);
    newV7(ind8) = 0.01012+newV3(ind8);
    newV8(ind8) = 0.01084+newV3(ind8);
    % ========= N=8


        % ======== extrapolated from spherical
        newV3 = oldV3;
        newV5 = 0.0089206+newV3;
        newV6 = 0.0046106+newV3;
        newV7 = 0.014619+newV3;
        newV8 = 0.013819+newV3;
        % ======== extrapolated from spherical

==> anc/fig17_top.txt <==
S=3:
0.1250000000			0.1000000000			0.0833333333			0.0714285714			0.0625000000			0.0555555556			0.0500000000			
-0.0011269241	-0.0011249751	-0.0010556739	-0.0009965061	-0.0010430226	-0.0010093098	-0.0010132831	
fit:
-0.0017918847
-0.0009125813
S=-1:
0.1250000000			0.1000000000			0.0833333333			0.0714285714			0.0625000000			0.0555555556			0.0500000000			
-0.0000821926			-0.0002190640			-0.0002606727			-0.0003337717			-0.0004065219			-0.0004365202			-0.0004799901			
fit:
0.0051803704
-0.0007223758


==> anc/fig2.txt <==
S=3:
0.1250000000			0.1000000000			0.0833333333			0.0714285714			0.0625000000			0.0555555556			0.0500000000			
-0.0010722077	-0.0010732817	-0.0010008332	-0.0009450987	-0.0009902084	-0.0009569699	-0.0009609161	
fit:
-0.0017667600
-0.0008616648
S=-1:
0.1250000000			0.1000000000			0.0833333333			0.0714285714			0.0625000000			0.0555555556			0.0500000000			
-0.0000787875			-0.0002094663			-0.0002460588			-0.0003155782			-0.0003874572			-0.0004143416			-0.0004570137			
fit:
0.0049157890
-0.0006859512


==> anc/fig3_bottom.txt <==
S=3:
3.000			5.000			6.000			7.000			8.000			
-0.0021622814	-0.0108044738	-0.0200668142	0.0007741285	-0.0021914756	

S=-1:
3.000			5.000			6.000			7.000			8.000			
-0.0020372979	-0.0034291007	-0.0083478410	0.0004540647	-0.0015561210	

==> anc/fig3_top.txt <==
S=3:
3.000			5.000			6.000			7.000			8.000			
-0.0000000000	-0.0097611621	-0.0299551865	0.0006887895	-0.0019161394	

S=-1:
3.000			5.000			6.000			7.000			8.000			
-0.0024338061	-0.0020457650	-0.0137051188	0.0003096513	-0.0013370554	

==> anc/fig4_w0.txt <==
S=3:
gap:
0.000			0.100			0.200			0.300			0.400			0.450			0.500			0.550			0.580			0.600			0.650			0.700			0.800			0.900			1.000			1.100			
20.9305608015			18.8954303485			16.8527156996			14.7912951074			12.0711583875			7.7932613236			3.3576869256			2.2547254247			2.6858477230			2.1117905319			1.7003161609			0.6153005708			1.0962429294			0.8517992504			0.8210694763			1.8259540954			
overlap:
0.000			0.100			0.200			0.300			0.400			0.450			0.500			0.550			0.580			0.600			0.650			0.700			0.800			0.900			1.000			1.100			
0.7613630000			0.7619100000			0.7606420000			0.7541230000			0.7306920000			0.7005510000			0.6281150000			0.1710770000			0.0604302000			0.0373939000			0.0121981000			0.0000043393			0.0000000137			0.0000000010			0.0000000002			0.0000000000			
S=-1:
gap:
0.000			0.100			0.200			0.300			0.350			0.400			0.500			0.600			0.700			0.800			0.900			1.000			1.200			1.300			
20.9305608017			18.4956799832			16.0509073930			13.5959795429			12.3721029644			9.9227477922			4.5637727357			4.1651329291			2.0783117255			0.2290891082			0.8396555418			0.8237809955			0.7843538361			0.7638287926			
overlap:
0.000			0.100			0.200			0.300			0.350			0.400			0.500			0.600			0.700			0.800			0.900			1.000			
0.7613630000			0.7487450000			0.7282790000			0.6907110000			0.6581090000			0.6054680000			0.2799190000			0.0702176000			0.0055717300			0.0000000000			0.0000000029			0.0000000007			

==> anc/fig4_w100.txt <==
S=3:
gap:
0.000			0.100			0.200			0.300			0.400			0.500			0.550			0.570			0.600			0.610			0.620			0.650			0.700			0.800			0.900			1.000			1.100			
20.2738934769			18.4424395370			16.5996705582			14.7382915696			12.8567612423			9.8583441720			7.0874405682			6.2202071455			5.3461052137			5.1426924569			4.8618561148			3.5963092941			1.2086038042			0.6997133346			0.7938303555			0.7637754308			1.6855882476			
overlap:
0.000			0.100			0.200			0.300			0.400			0.500			0.550			0.570			0.600			0.610			0.620			0.650			0.700			0.800			0.900			1.000			1.100			
0.7877350000			0.7729320000			0.7527130000			0.7233950000			0.6766770000			0.5889800000			0.5078180000			0.4621300000			0.3769050000			0.3453810000			0.3136210000			0.2261840000			0.1264290000			0.0000000000			0.0000000133			0.0000000017			0.0000000000			
S=-1:
gap:
0.000			0.100			0.200			0.300			0.400			0.500			0.600			0.700			0.800			0.900			1.000			
20.2738934771			18.0427117095			15.8396327421			13.6806969814			11.6169925353			7.8677250431			5.6894147496			4.8529672117			3.0267812635			2.7263501873			0.7852479934			
overlap:
0.000			0.100			0.200			0.300			0.400			0.500			0.600			0.700			0.800			0.900			1.000			
0.7877350000			0.7602800000			0.7223380000			0.6674260000			0.5825420000			0.4386350000			0.2211210000			0.0974268000			0.0447973000			0.0000000187			0.0000000020			

==> anc/fig4_w200.txt <==
S=3:
gap:
0.000			0.200			0.300			0.400			0.450			0.500			0.600			0.650			0.700			0.750			0.770			0.800			0.850			0.900			1.000			1.100			1.200			
19.0732474216			15.8318917133			14.2167576909			12.5982333447			11.7880305858			10.9808673478			9.4262043268			8.6755700152			7.0001626337			5.7201392761			4.9175638259			3.7556841311			2.6546663845			0.7501689481			0.7220715730			1.5801270002			1.4823571987			
overlap:
0.000			0.200			0.300			0.400			0.450			0.500			0.600			0.650			0.700			0.750			0.770			0.800			0.850			0.900			1.000			1.100			1.200			
0.8238270000			0.7759040000			0.7423470000			0.6990460000			0.6722540000			0.6406140000			0.5535550000			0.4886780000			0.3996490000			0.2889010000			0.2439650000			0.1809310000			0.0808504000			0.0000015498			0.0000000223			0.0000000000			0.0000000000			
S=-1:
gap:
0.000			0.200			0.300			0.400			0.500			0.600			0.700			0.800			0.900			1.000			1.100			1.200			
19.0732474215			15.0847851113			13.1993302066			11.4059576459			9.7272294600			7.5016886937			5.6500070926			4.5836988362			3.0104654360			2.5619852719			0.7307646494			0.6983726007			
overlap:
0.000			0.200			0.300			0.400			0.500			0.600			0.700			0.800			0.900			1.000			
0.8238270000			0.7479340000			0.6925490000			0.6210530000			0.5287130000			0.4076920000			0.2530800000			0.1223140000			0.0509557000			0.0000000104			

==> anc/fig4_w300.txt <==
S=3:
gap:
0.000			0.200			0.300			0.400			0.470			0.500			0.590			0.600			0.650			0.700			0.800			0.900			0.920			0.950			1.000			1.100			1.200			
17.8153459691			14.9024572636			13.4889474914			12.0959783130			11.1294388039			10.7167636452			9.4833041193			9.3467029465			8.6657350532			7.9907588285			6.7066493854			4.3653183365			3.7583053236			2.9278711800			0.6801354249			0.6481040684			1.4011243939			
overlap:
0.000			0.200			0.300			0.400			0.470			0.500			0.590			0.600			0.650			0.700			0.800			0.900			0.920			0.950			1.000			1.100			1.200			
0.8521330000			0.7927750000			0.7539980000			0.7083720000			0.6719680000			0.6551340000			0.5995700000			0.5928650000			0.5574060000			0.5179800000			0.4181560000			0.2373780000			0.1778050000			0.0783228000			0.0000007191			0.0000000404			0.0000000000			
S=-1:
gap:
0.000			0.200			0.400			0.500			0.590			0.600			0.700			0.800			0.900			1.000			
17.8153459691			14.1916428597			11.0106428424			9.5841082913			8.3696154506			8.2377771983			6.9546804550			5.3853113131			3.4023161927			2.8019661924			
overlap:
0.000			0.200			0.400			0.500			0.590			0.600			0.700			0.800			0.900			1.000			
0.8521330000			0.7668230000			0.6398720000			0.5627180000			0.4879930000			0.4794490000			0.3911500000			0.2918420000			0.1651610000			0.0000488644			

==> anc/fig4_w400.txt <==
S=3:
gap:
0.000			0.200			0.300			0.400			0.500			0.560			0.600			0.650			0.700			0.720			0.800			0.900			1.000			1.100			1.200			
16.6296828324			13.9737669720			12.7258918662			11.5222145337			10.3536731613			9.6651401518			9.2097534250			8.6429121282			8.0764580127			7.8492857214			6.9297958947			5.7106786872			3.6302514212			0.6058485305			1.3349836382			
overlap:
0.000			0.200			0.300			0.400			0.500			0.560			0.600			0.650			0.700			0.720			0.800			0.900			1.000			1.100			1.200			
0.8722500000			0.8019030000			0.7570320000			0.7065170000			0.6512060000			0.6160380000			0.5918360000			0.5607520000			0.5287120000			0.5156070000			0.4611960000			0.3862340000			0.2889760000			0.0000001959			0.0000000000			
S=-1:
gap:
0.000			0.200			0.400			0.500			0.560			0.600			0.700			0.720			0.800			0.900			1.000			
16.6296828324			13.3119565220			10.5566880845			9.3671352250			8.6974844406			8.2650072997			7.2188865188			7.0140892734			6.2042717011			5.1994955308			3.4344902836			
overlap:
0.000			0.200			0.400			0.500			0.560			0.600			0.700			0.720			0.800			0.900			1.000			
0.8722500000			0.7775260000			0.6443740000			0.5706510000			0.5262520000			0.4969680000			0.4256420000			0.4117460000			0.3573050000			0.2906580000			0.2197480000			

==> anc/fig7_k20.txt <==
x:
62.000			61.000			63.000			64.000			59.000			60.000			62.000			58.000			61.000			60.000			59.000			60.000			62.000			56.000			57.000			58.000			59.000			61.000			60.000			58.000			59.000			59.000			57.000			58.000			60.000			61.000			55.000			60.000			56.000			57.000			61.000			57.000			58.000			58.000			56.000			54.000			59.000			55.000			56.000			59.000			60.000			57.000			60.000			59.000			57.000			57.000			58.000			59.000			58.000			56.000			60.000			58.000			58.000			66.000			59.000			64.000			67.000			55.000			65.000			57.000			56.000			63.000			53.000			54.000			65.000			58.000			63.000			55.000			64.000			66.000			62.000			61.000			58.000			56.000			65.000			55.000			63.000			54.000			64.000			63.000			64.000			56.000			62.000			59.000			55.000			62.000			57.000			63.000			56.000			57.000			61.000			64.000			54.000			64.000			62.000			62.000			65.000			56.000			60.000			63.000			60.000			61.000			58.000			55.000			53.000			51.000			52.000			62.000			64.000			53.000			63.000			61.000			54.000			66.000			60.000			56.000			59.000			61.000			55.000			63.000			67.000			57.000			65.000			62.000			61.000			66.000			54.000			62.000			58.000			65.000			59.000			62.000			62.000			52.000			64.000			63.000			64.000			65.000			59.000			63.000			56.000			58.000			61.000			57.000			63.000			61.000			59.000			60.000			60.000			53.000			62.000			62.000			54.000			64.000			57.000			60.000			55.000			63.000			64.000			57.000			65.000			61.000			56.000			61.000			65.000			61.000			61.000			66.000			64.000			60.000			60.000			62.000			58.000			62.000			57.000			63.000			59.000			61.000			64.000			58.000			61.000			63.000			62.000			60.000			63.000			60.000			53.000			58.000			61.000			57.000			62.000			55.000			63.000			64.000			59.000			57.000			58.000			59.000			62.000			56.000			54.000			62.000			63.000			55.000			61.000			52.000			63.000			59.000			61.000			63.000			55.000			56.000			60.000			58.000			51.000			60.000			52.000			62.000			61.000			62.000			60.000			58.000			62.000			60.000			60.000			57.000			63.000			61.000			64.000			61.000			59.000			59.000			58.000			68.000			67.000			58.000			64.000			60.000			62.000			54.000			62.000			59.000			53.000			56.000			65.000			63.000			60.000			53.000			61.000			62.000			58.000			57.000			63.000			59.000			64.000			56.000			57.000			60.000			59.000			62.000			63.000			59.000			54.000			61.000			64.000			60.000			61.000			54.000			58.000			57.000			62.000			60.000			58.000			50.000			66.000			51.000			63.000			60.000			59.000			61.000			57.000			52.000			49.000			54.000			50.000			65.000			59.000			63.000			55.000			56.000			51.000			59.000			61.000			59.000			55.000			57.000			60.000			52.000			61.000			58.000			56.000			62.000			55.000			60.000			55.000			60.000			62.000			59.000			60.000			57.000			62.000			53.000			64.000			58.000			61.000			65.000			60.000			52.000			58.000			61.000			58.000			60.000			59.000			56.000			57.000			61.000			62.000			56.000			63.000			54.000			59.000			63.000			60.000			61.000			56.000			53.000			60.000			64.000			66.000			56.000			58.000			60.000			57.000			59.000			62.000			61.000			54.000			61.000			55.000			57.000			58.000			60.000			54.000			58.000			59.000			63.000			56.000			61.000			64.000			59.000			59.000			55.000			57.000			54.000			62.000			62.000			53.000			61.000			58.000			60.000			70.000			64.000			58.000			54.000			69.000			60.000			55.000			53.000			57.000			60.000			52.000			57.000			66.000			68.000			61.000			59.000			63.000			59.000			67.000			62.000			55.000			61.000			58.000			65.000			59.000			60.000			53.000			58.000			56.000			50.000			51.000			59.000			56.000			61.000			68.000			52.000			69.000			69.000			60.000			66.000			55.000			68.000			58.000			59.000			61.000			56.000			55.000			61.000			61.000			63.000			57.000			67.000			62.000			62.000			53.000			66.000			57.000			65.000			67.000			57.000			65.000			66.000			67.000			62.000			56.000			58.000			63.000			56.000			57.000			64.000			60.000			58.000			54.000			58.000			62.000			57.000			68.000			68.000			61.000			55.000			67.000			59.000			60.000			62.000			58.000			59.000			66.000			56.000			61.000			64.000			66.000			54.000			62.000			65.000			56.000			67.000			58.000			59.000			59.000			64.000			67.000			55.000			54.000			63.000			66.000			65.000			60.000			59.000			60.000			66.000			61.000			56.000			57.000			58.000			67.000			67.000			63.000			57.000			65.000			66.000			66.000			55.000			61.000			64.000			58.000			64.000			60.000			65.000			59.000			61.000			54.000			57.000			56.000			55.000			65.000			57.000			68.000			55.000			60.000			60.000			65.000			62.000			58.000			63.000			59.000			48.000			49.000			63.000			50.000			61.000			57.000			57.000			64.000			59.000			68.000			67.000			54.000			63.000			60.000			51.000			58.000			56.000			59.000			62.000			58.000			52.000			59.000			59.000			53.000			56.000			64.000			61.000			70.000			60.000			66.000			64.000			57.000			65.000			62.000			62.000			65.000			57.000			56.000			69.000			63.000			61.000			60.000			63.000			64.000			58.000			56.000			60.000			59.000			64.000			59.000			65.000			57.000			66.000			63.000			64.000			67.000			55.000			69.000			59.000			57.000			65.000			58.000			59.000			57.000			64.000			58.000			61.000			60.000			66.000			60.000			62.000			65.000			65.000			54.000			55.000			68.000			56.000			62.000			63.000			58.000			55.000			68.000			62.000			66.000			67.000			63.000			53.000			46.000			47.000			48.000			63.000			60.000			49.000			65.000			68.000			59.000			58.000			50.000			61.000			67.000			60.000			54.000			51.000			66.000			56.000			64.000			55.000			59.000			62.000			67.000			52.000			53.000			66.000			56.000			57.000			64.000			56.000			64.000			63.000			57.000			58.000			62.000			55.000			65.000			64.000			52.000			65.000			67.000			58.000			63.000			60.000			61.000			66.000			56.000			58.000			53.000			64.000			61.000			59.000			63.000			65.000			61.000			57.000			57.000			63.000			55.000			64.000			62.000			60.000			62.000			56.000			63.000			70.000			61.000			65.000			66.000			53.000			58.000			58.000			69.000			59.000			65.000			52.000			54.000			62.000			60.000			64.000			67.000			61.000			55.000			56.000			63.000			57.000			53.000			62.000			54.000			64.000			60.000			65.000			59.000			68.000			65.000			57.000			66.000			63.000			59.000			58.000			66.000			56.000			60.000			64.000			63.000			54.000			59.000			64.000			62.000			53.000			57.000			66.000			63.000			56.000			66.000			58.000			70.000			65.000			58.000			60.000			55.000			54.000			55.000			69.000			59.000			60.000			64.000			65.000			60.000			62.000			61.000			61.000			57.000			62.000			55.000			58.000			63.000			64.000			62.000			58.000			65.000			56.000			56.000			52.000			68.000			59.000			67.000			63.000			62.000			61.000			51.000			61.000			67.000			58.000			57.000			63.000			59.000			64.000			60.000			66.000			50.000			56.000			62.000			68.000			65.000			61.000			55.000			52.000			54.000			57.000			66.000			59.000			54.000			56.000			68.000			64.000			71.000			53.000			64.000			55.000			69.000			60.000			53.000			58.000			51.000			62.000			56.000			65.000			58.000			61.000			67.000			70.000			60.000			63.000			57.000			59.000			59.000			66.000			56.000			58.000			62.000			64.000			59.000			69.000			66.000			61.000			65.000			57.000			56.000			61.000			55.000			68.000			60.000			50.000			65.000			58.000			63.000			54.000			52.000			63.000			57.000			67.000			64.000			62.000			62.000			59.000			61.000			54.000			65.000			60.000			53.000			60.000			68.000			64.000			54.000			63.000			66.000			61.000			59.000			55.000			58.000			68.000			63.000			55.000			60.000			66.000			62.000			51.000			57.000			61.000			64.000			58.000			65.000			53.000			63.000			56.000			54.000			65.000			67.000			62.000			55.000			59.000			53.000			67.000			57.000			56.000			65.000			54.000			66.000			69.000			63.000			61.000			61.000			59.000			58.000			52.000			60.000			64.000			62.000			61.000			65.000			51.000			57.000			54.000			58.000			55.000			59.000			63.000			60.000			66.000			60.000			56.000			67.000			57.000			61.000			55.000			52.000			53.000			59.000			63.000			66.000			56.000			62.000			57.000			65.000			58.000			62.000			52.000			57.000			64.000			66.000			68.000			60.000			61.000			63.000			62.000			63.000			64.000			51.000			64.000			62.000			57.000			65.000			56.000			67.000			55.000			58.000			59.000			58.000			57.000			63.000			53.000			60.000			64.000			62.000			55.000			60.000			64.000			62.000			63.000			67.000			57.000			65.000			64.000			58.000			56.000			61.000			57.000			66.000			60.000			59.000			65.000			63.000			64.000			56.000			54.000			53.000			62.000			59.000			59.000			65.000			61.000			58.000			58.000			51.000			59.000			52.000			54.000			55.000			57.000			61.000			49.000			60.000			54.000			52.000			56.000			61.000			64.000			58.000			62.000			63.000			60.000			63.000			50.000			53.000			60.000			58.000			61.000			63.000			65.000			68.000			57.000			54.000			55.000			56.000			64.000			57.000			51.000			53.000			66.000			63.000			66.000			55.000			67.000			62.000			66.000			62.000			54.000			59.000			52.000			59.000			56.000			49.000			60.000			65.000			68.000			57.000			64.000			58.000			50.000			53.000			58.000			54.000			65.000			57.000			61.000			60.000			51.000			59.000			62.000			53.000			55.000			56.000			61.000			63.000			59.000			57.000			64.000			64.000			66.000			61.000			65.000			52.000			54.000			59.000			62.000			56.000			64.000			62.000			60.000			55.000			63.000			67.000			52.000			61.000			51.000			60.000			56.000			64.000			66.000			58.000			66.000			64.000			55.000			63.000			59.000			55.000			54.000			55.000			52.000			57.000			65.000			65.000			67.000			67.000			63.000			60.000			61.000			69.000			70.000			72.000			53.000			62.000			71.000			60.000			55.000			70.000			54.000			62.000			58.000			64.000			57.000			53.000			69.000			60.000			57.000			65.000			59.000			58.000			62.000			61.000			50.000			62.000			55.000			66.000			61.000			56.000			63.000			52.000			68.000			65.000			64.000			54.000			63.000			55.000			57.000			71.000			67.000			63.000			66.000			59.000			61.000			59.000			68.000			53.000			71.000			60.000			54.000			70.000			58.000			66.000			69.000			60.000			56.000			54.000			64.000			58.000			63.000			55.000			51.000			69.000			62.000			58.000			56.000			67.000			66.000			50.000			59.000			65.000			62.000			57.000			55.000			64.000			56.000			53.000			57.000			58.000			62.000			68.000			52.000			60.000			52.000			61.000			59.000			67.000			63.000			56.000			54.000			66.000			64.000			60.000			51.000			54.000			56.000			53.000			57.000			58.000			68.000			54.000			62.000			67.000			57.000			63.000			56.000			61.000			55.000			66.000			62.000			56.000			64.000			65.000			57.000			69.000			61.000			65.000			63.000			60.000			57.000			69.000			64.000			70.000			52.000			60.000			53.000			68.000			58.000			61.000			56.000			68.000			59.000			55.000			56.000			63.000			63.000			62.000			58.000			66.000			62.000			54.000			67.000			67.000			61.000			59.000			55.000			55.000			53.000			68.000			65.000			53.000			60.000			61.000			59.000			54.000			56.000			58.000			55.000			69.000			48.000			57.000			59.000			64.000			57.000			61.000			56.000			55.000			65.000			49.000			56.000			67.000			68.000			64.000			54.000			50.000			64.000			70.000			57.000			62.000			58.000			62.000			58.000			69.000			62.000			60.000			60.000			58.000			53.000			63.000			52.000			63.000			59.000			60.000			55.000			61.000			65.000			51.000			66.000			66.000			55.000			58.000			59.000			67.000			64.000			58.000			49.000			62.000			59.000			59.000			51.000			61.000			61.000			68.000			68.000			56.000			70.000			59.000			63.000			57.000			73.000			54.000			72.000			62.000			54.000			53.000			62.000			57.000			60.000			63.000			50.000			71.000			60.000			52.000			52.000			54.000			55.000			70.000			60.000			62.000			56.000			63.000			72.000			64.000			59.000			64.000			58.000			71.000			59.000			61.000			54.000			67.000			62.000			65.000			51.000			57.000			58.000			47.000			55.000			64.000			61.000			65.000			67.000			61.000			56.000			69.000			66.000			54.000			53.000			54.000			60.000			53.000			59.000			66.000			56.000			55.000			60.000			48.000			56.000			62.000			66.000			57.000			71.000			65.000			65.000			68.000			63.000			69.000			61.000			52.000			59.000			58.000			64.000			53.000			58.000			67.000			66.000			60.000			67.000			62.000			63.000			56.000			57.000			64.000			61.000			70.000			65.000			62.000			49.000			63.000			68.000			65.000			60.000			59.000			58.000			63.000			57.000			65.000			51.000			69.000			61.000			63.000			59.000			55.000			61.000			57.000			67.000			64.000			57.000			50.000			59.000			69.000			54.000			60.000			56.000			70.000			50.000			52.000			55.000			66.000			62.000			53.000			68.000			58.000			64.000			52.000			57.000			54.000			65.000			66.000			58.000			64.000			54.000			56.000			64.000			68.000			67.000			62.000			55.000			55.000			61.000			57.000			66.000			65.000			60.000			67.000			61.000			50.000			54.000			48.000			65.000			65.000			52.000			52.000			53.000			59.000			53.000			72.000			62.000			63.000			59.000			56.000			58.000			55.000			56.000			66.000			61.000			63.000			60.000			54.000			68.000			69.000			55.000			57.000			49.000			51.000			51.000			68.000			60.000			58.000			63.000			71.000			53.000			55.000			56.000			64.000			61.000			65.000			70.000			70.000			54.000			64.000			62.000			58.000			61.000			52.000			60.000			63.000			57.000			69.000			62.000			56.000			61.000			66.000			66.000			60.000			63.000			54.000			59.000			67.000			55.000			65.000			57.000			56.000			53.000			57.000			62.000			69.000			67.000			70.000			67.000			58.000			66.000			56.000			62.000			53.000			67.000			73.000			72.000			64.000			52.000			51.000			63.000			48.000			68.000			60.000			58.000			55.000			64.000			54.000			59.000			51.000			56.000			68.000			66.000			49.000			53.000			58.000			64.000			59.000			65.000			60.000			61.000			58.000			55.000			69.000			69.000			61.000			57.000			61.000			71.000			67.000			50.000			52.000			57.000			54.000			63.000			56.000			50.000			65.000			52.000			66.000			67.000			59.000			63.000			62.000			48.000			60.000			49.000			62.000			61.000			51.000			64.000			63.000			68.000			68.000			56.000			61.000			62.000			53.000			55.000			66.000			58.000			59.000			60.000			50.000			58.000			65.000			63.000			57.000			64.000			51.000			54.000			53.000			53.000			56.000			74.000			55.000			60.000			61.000			67.000			53.000			58.000			64.000			58.000			59.000			60.000			61.000			51.000			62.000			65.000			64.000			68.000			57.000			71.000			72.000			73.000			69.000			70.000			65.000			63.000			60.000			62.000			71.000			54.000			54.000			61.000			60.000			66.000			51.000			52.000			55.000			57.000			65.000			60.000			70.000			59.000			53.000			62.000			69.000			64.000			56.000			57.000			63.000			57.000			72.000			67.000			56.000			59.000			65.000			55.000			69.000			52.000			66.000			64.000			70.000			74.000			58.000			71.000			58.000			56.000			61.000			68.000			62.000			66.000			72.000			47.000			52.000			49.000			48.000			61.000			55.000			54.000			58.000			55.000			53.000			62.000			64.000			67.000			59.000			59.000			56.000			63.000			66.000			60.000			67.000			51.000			60.000			69.000			62.000			69.000			57.000			70.000			61.000			71.000			53.000			49.000			63.000			58.000			68.000			70.000			60.000			59.000			65.000			64.000			66.000			68.000			52.000			50.000			54.000			51.000			54.000			67.000			71.000			62.000			49.000			64.000			61.000			52.000			54.000			57.000			63.000			63.000			51.000			59.000			52.000			56.000			50.000			65.000			60.000			68.000			51.000			56.000			69.000			68.000			57.000			65.000			70.000			66.000			66.000			61.000			62.000			53.000			53.000			55.000			73.000			58.000			72.000			62.000			70.000			55.000			61.000			50.000			64.000			52.000			54.000			56.000			51.000			59.000			66.000			57.000			67.000			50.000			59.000			55.000			67.000			64.000			61.000			69.000			54.000			68.000			67.000			49.000			63.000			56.000			66.000			55.000			65.000			62.000			55.000			50.000			59.000			67.000			54.000			65.000			71.000			65.000			53.000			59.000			60.000			64.000			58.000			60.000			57.000			63.000			57.000			64.000			58.000			53.000			52.000			57.000			66.000			59.000			60.000			66.000			68.000			60.000			63.000			67.000			50.000			53.000			65.000			51.000			55.000			52.000			68.000			61.000			62.000			64.000			51.000			63.000			61.000			55.000			70.000			59.000			59.000			69.000			69.000			66.000			63.000			54.000			64.000			60.000			68.000			63.000			56.000			54.000			62.000			58.000			54.000			64.000			61.000			59.000			56.000			62.000			67.000			68.000			65.000			69.000			57.000			65.000			63.000			53.000			50.000			61.000			56.000			69.000			58.000			58.000			67.000			51.000			52.000			57.000			63.000			54.000			61.000			52.000			55.000			70.000			56.000			61.000			53.000			67.000			56.000			57.000			65.000			60.000			59.000			57.000			60.000			68.000			70.000			54.000			67.000			52.000			66.000			49.000			62.000			60.000			58.000			63.000			59.000			55.000			68.000			48.000			56.000			46.000			71.000			58.000			53.000			66.000			51.000			54.000			53.000			59.000			61.000			57.000			56.000			62.000			55.000			47.000			49.000			50.000			64.000			48.000			64.000			69.000			55.000			51.000			65.000			59.000			66.000			60.000			72.000			66.000			52.000			68.000			58.000			62.000			54.000			60.000			67.000			61.000			58.000			63.000			71.000			55.000			65.000			50.000			54.000			60.000			53.000			68.000			62.000			63.000			59.000			67.000			64.000			65.000			49.000			52.000			56.000			53.000			68.000			66.000			61.000			50.000			66.000			69.000			58.000			47.000			67.000			63.000			49.000			48.000			67.000			57.000			64.000			65.000			69.000			55.000			70.000			53.000			51.000			56.000			54.000			62.000			59.000			63.000			65.000			57.000			61.000			56.000			66.000			62.000			68.000			64.000			59.000			58.000			63.000			65.000			53.000			52.000			55.000			54.000			52.000			57.000			66.000			70.000			58.000			63.000			50.000			61.000			59.000			53.000			71.000			61.000			60.000			57.000			56.000			60.000			52.000			54.000			67.000			56.000			67.000			55.000			61.000			68.000			62.000			64.000			51.000			58.000			68.000			62.000			49.000			60.000			65.000			57.000			58.000			58.000			51.000			61.000			72.000			69.000			67.000			56.000			66.000			62.000			53.000			64.000			54.000			63.000			69.000			52.000			60.000			70.000			56.000			48.000			59.000			65.000			62.000			55.000			65.000			66.000			58.000			50.000			55.000			59.000			65.000			64.000			64.000			50.000			60.000			67.000			61.000			45.000			57.000			46.000			59.000			71.000			62.000			66.000			57.000			53.000			60.000			52.000			66.000			53.000			62.000			67.000			59.000			63.000			61.000			58.000			52.000			69.000			57.000			68.000			61.000			58.000			59.000			56.000			62.000			53.000			58.000			60.000			55.000			68.000			54.000			47.000			57.000			63.000			49.000			61.000			48.000			68.000			56.000			53.000			54.000			65.000			71.000			64.000			57.000			55.000			48.000			63.000			50.000			55.000			51.000			54.000			51.000			66.000			63.000			59.000			60.000			70.000			55.000			60.000			53.000			56.000			52.000			65.000			62.000			64.000			61.000			52.000			50.000			69.000			57.000			67.000			64.000			64.000			51.000			67.000			59.000			63.000			65.000			56.000			57.000			58.000			55.000			59.000			67.000			62.000			55.000			64.000			51.000			54.000			59.000			69.000			61.000			63.000			61.000			65.000			58.000			70.000			49.000			60.000			66.000			66.000			56.000			49.000			53.000			55.000			68.000			52.000			56.000			54.000			63.000			55.000			54.000			52.000			57.000			67.000			64.000			62.000			59.000			65.000			73.000			65.000			58.000			57.000			52.000			44.000			45.000			46.000			59.000			61.000			58.000			50.000			49.000			63.000			73.000			69.000			74.000			56.000			51.000			62.000			47.000			70.000			60.000			63.000			50.000			72.000			68.000			58.000			64.000			54.000			48.000			60.000			69.000			51.000			67.000			62.000			66.000			49.000			67.000			60.000			53.000			59.000			53.000			73.000			50.000			68.000			51.000			66.000			58.000			70.000			57.000			66.000			58.000			63.000			75.000			56.000			72.000			55.000			50.000			56.000			71.000			72.000			54.000			65.000			71.000			55.000			74.000			57.000			73.000			54.000			61.000			64.000			52.000			51.000			47.000			45.000			61.000			64.000			46.000			69.000			63.000			56.000			60.000			59.000			67.000			53.000			66.000			51.000			53.000			52.000			55.000			62.000			63.000			58.000			47.000			62.000			66.000			57.000			48.000			61.000			52.000			73.000			46.000			62.000			54.000			68.000			66.000			64.000			69.000			60.000			72.000			56.000			55.000			50.000			65.000			47.000			63.000			67.000			71.000			57.000			51.000			68.000			70.000			60.000			52.000			49.000			48.000			57.000			60.000			52.000			59.000			56.000			53.000			54.000			55.000			67.000			58.000			49.000			47.000			50.000			47.000			61.000			71.000			53.000			58.000			48.000			48.000			55.000			64.000			65.000			64.000			51.000			62.000			70.000			67.000			68.000			66.000			63.000			56.000			65.000			59.000			60.000			60.000			49.000			70.000			59.000			53.000			49.000			64.000			51.000			69.000			58.000			52.000			65.000			59.000			56.000			62.000			51.000			50.000			52.000			57.000			57.000			56.000			68.000			61.000			51.000			62.000			60.000			54.000			63.000			53.000			54.000			66.000			70.000			67.000			65.000			69.000			52.000			65.000			66.000			68.000			49.000			70.000			64.000			67.000			61.000			57.000			59.000			56.000			71.000			62.000			57.000			69.000			63.000			58.000			54.000			55.000			58.000			48.000			50.000			71.000			61.000			67.000			66.000			58.000			54.000			51.000			67.000			62.000			66.000			59.000			64.000			60.000			54.000			48.000			56.000			69.000			62.000			64.000			66.000			53.000			61.000			57.000			65.000			60.000			51.000			69.000			53.000			52.000			58.000			70.000			65.000			56.000			55.000			50.000			66.000			72.000			68.000			60.000			61.000			73.000			64.000			50.000			68.000			65.000			76.000			59.000			55.000			75.000			63.000			63.000			74.000			59.000			57.000			58.000			53.000			68.000			67.000			59.000			61.000			51.000			55.000			64.000			52.000			60.000			70.000			57.000			46.000			62.000			69.000			65.000			59.000			66.000			60.000			51.000			58.000			75.000			53.000			74.000			62.000			54.000			59.000			53.000			47.000			57.000			67.000			63.000			55.000			56.000			66.000			62.000			68.000			50.000			50.000			70.000			54.000			60.000			59.000			55.000			53.000			73.000			55.000			61.000			72.000			56.000			67.000			63.000			58.000			63.000			68.000			67.000			49.000			53.000			65.000			65.000			54.000			60.000			54.000			48.000			57.000			62.000			59.000			64.000			51.000			71.000			64.000			50.000			58.000			53.000			61.000			52.000			72.000			49.000			49.000			50.000			54.000			56.000			56.000			47.000			55.000			66.000			74.000			71.000			72.000			62.000			62.000			60.000			57.000			56.000			50.000			71.000			57.000			55.000			69.000			63.000			54.000			61.000			62.000			61.000			69.000			52.000			58.000			59.000			68.000			67.000			48.000			73.000			64.000			70.000			61.000			55.000			69.000			54.000			51.000			49.000			65.000			52.000			62.000			58.000			66.000			66.000			70.000			64.000			51.000			58.000			54.000			67.000			68.000			53.000			57.000			67.000			72.000			52.000			60.000			68.000			57.000			56.000			53.000			52.000			56.000			65.000			71.000			51.000			59.000			65.000			51.000			70.000			58.000			60.000			63.000			50.000			53.000			61.000			46.000			58.000			59.000			71.000			59.000			69.000			74.000			52.000			71.000			60.000			49.000			55.000			53.000			50.000			53.000			63.000			65.000			64.000			70.000			55.000			70.000			73.000			57.000			66.000			64.000			57.000			69.000			48.000			56.000			65.000			54.000			56.000			58.000			61.000			63.000			68.000			72.000			56.000			54.000			55.000			66.000			73.000			56.000			64.000			67.000			66.000			59.000			52.000			60.000			47.000			69.000			71.000			72.000			63.000			68.000			52.000			65.000			62.000			69.000			55.000			58.000			73.000			67.000			71.000			62.000			65.000			61.000			72.000			62.000			67.000			59.000			49.000			54.000			68.000			56.000			68.000			54.000			70.000			63.000			57.000			50.000			60.000			70.000			59.000			48.000			61.000			58.000			55.000			57.000			61.000			49.000			53.000			56.000			53.000			63.000			66.000			52.000			58.000			55.000			64.000			61.000			51.000			57.000			72.000			48.000			58.000			64.000			62.000			53.000			66.000			69.000			59.000			46.000			66.000			60.000			68.000			57.000			62.000			52.000			50.000			54.000			55.000			63.000			70.000			52.000			54.000			61.000			57.000			59.000			59.000			66.000			52.000			56.000			53.000			57.000			46.000			60.000			51.000			48.000			63.000			69.000			62.000			65.000			71.000			55.000			49.000			60.000			68.000			67.000			61.000			47.000			53.000			63.000			67.000			55.000			58.000			51.000			60.000			52.000			61.000			59.000			64.000			51.000			60.000			64.000			54.000			47.000			56.000			57.000			58.000			60.000			57.000			50.000			68.000			52.000			68.000			62.000			67.000			61.000			66.000			77.000			57.000			53.000			51.000			54.000			71.000			49.000			59.000			48.000			51.000			58.000			62.000			45.000			71.000			69.000			46.000			53.000			52.000			56.000			70.000			58.000			69.000			66.000			75.000			65.000			76.000			50.000			67.000			64.000			67.000			72.000			49.000			55.000			49.000			64.000			50.000			51.000			64.000			53.000			56.000			72.000			62.000			58.000			65.000			54.000			65.000			75.000			61.000			67.000			61.000			74.000			55.000			43.000			44.000			45.000			46.000			54.000			63.000			70.000			59.000			57.000			47.000			70.000			66.000			70.000			54.000			47.000			48.000			69.000			56.000			73.000			74.000			60.000			66.000			55.000			72.000			62.000			54.000			57.000			55.000			63.000			65.000			58.000			69.000			68.000			53.000			63.000			66.000			68.000			64.000			48.000			71.000			45.000			46.000			58.000			65.000			49.000			69.000			60.000			75.000			52.000			74.000			54.000			53.000			57.000			73.000			58.000			68.000			58.000			70.000			50.000			51.000			47.000			47.000			67.000			72.000			56.000			59.000			53.000			71.000			62.000			48.000			61.000			70.000			52.000			59.000			61.000			60.000			50.000			69.000			72.000			57.000			55.000			52.000			64.000			48.000			55.000			73.000			68.000			60.000			63.000			62.000			66.000			55.000			63.000			50.000			66.000			56.000			63.000			64.000			63.000			60.000			66.000			71.000			73.000			50.000			54.000			47.000			69.000			74.000			67.000			49.000			67.000			54.000			52.000			56.000			55.000			61.000			49.000			59.000			67.000			56.000			69.000			68.000			57.000			51.000			49.000			65.000			53.000			61.000			63.000			53.000			48.000			51.000			52.000			65.000			54.000			64.000			49.000			52.000			63.000			57.000			64.000			69.000			68.000			55.000			58.000			54.000			70.000			52.000			65.000			63.000			51.000			65.000			68.000			54.000			50.000			50.000			59.000			51.000			44.000			62.000			72.000			67.000			60.000			66.000			49.000			45.000			58.000			57.000			67.000			56.000			57.000			53.000			66.000			59.000			55.000			76.000			65.000			70.000			62.000			64.000			72.000			53.000			61.000			60.000			75.000			52.000			69.000			65.000			51.000			58.000			61.000			62.000			46.000			50.000			48.000			54.000			64.000			71.000			73.000			56.000			47.000			68.000			74.000			70.000			56.000			60.000			50.000			70.000			49.000			59.000			69.000			62.000			51.000			68.000			50.000			58.000			55.000			72.000			71.000			56.000			53.000			51.000			63.000			48.000			70.000			60.000			52.000			56.000			64.000			57.000			66.000			69.000			47.000			66.000			57.000			59.000			52.000			53.000			51.000			56.000			65.000			59.000			61.000			67.000			49.000			58.000			68.000			46.000			62.000			44.000			60.000			54.000			64.000			52.000			45.000			42.000			43.000			55.000			48.000			61.000			44.000			68.000			58.000			63.000			55.000			59.000			46.000			44.000			51.000			45.000			49.000			65.000			71.000			55.000			66.000			46.000			63.000			47.000			45.000			68.000			50.000			49.000			60.000			67.000			48.000			46.000			57.000			61.000			47.000			55.000			54.000			64.000			67.000			71.000			62.000			50.000			52.000			51.000			51.000			54.000			57.000			62.000			65.000			65.000			53.000			67.000			60.000			63.000			61.000			74.000			46.000			70.000			68.000			59.000			62.000			58.000			71.000			60.000			57.000			52.000			69.000			72.000			50.000			48.000			54.000			47.000			69.000			72.000			62.000			69.000			56.000			63.000			58.000			50.000			50.000			59.000			73.000			65.000			58.000			64.000			71.000			66.000			60.000			59.000			53.000			54.000			56.000			55.000			67.000			56.000			65.000			70.000			59.000			61.000			67.000			64.000			70.000			48.000			51.000			49.000			71.000			63.000			68.000			51.000			49.000			69.000			51.000			62.000			60.000			64.000			57.000			66.000			52.000			61.000			73.000			58.000			47.000			54.000			66.000			68.000			55.000			63.000			65.000			70.000			69.000			59.000			50.000			61.000			64.000			50.000			42.000			43.000			56.000			44.000			67.000			66.000			53.000			58.000			45.000			62.000			52.000			49.000			46.000			53.000			67.000			72.000			57.000			56.000			47.000			64.000			52.000			59.000			61.000			67.000			48.000			58.000			63.000			69.000			67.000			68.000			62.000			62.000			66.000			48.000			52.000			57.000			49.000			56.000			59.000			63.000			54.000			51.000			54.000			47.000			65.000			60.000			66.000			50.000			60.000			55.000			51.000			51.000			68.000			53.000			56.000			63.000			69.000			53.000			68.000			54.000			70.000			65.000			62.000			64.000			48.000			57.000			55.000			72.000			71.000			61.000			73.000			64.000			62.000			53.000			70.000			58.000			55.000			66.000			69.000			55.000			60.000			51.000			61.000			52.000			60.000			68.000			54.000			43.000			65.000			44.000			60.000			67.000			58.000			57.000			49.000			69.000			66.000			56.000			59.000			63.000			68.000			76.000			75.000			50.000			45.000			70.000			53.000			45.000			52.000			61.000			60.000			71.000			74.000			64.000			52.000			43.000			44.000			63.000			65.000			56.000			53.000			61.000			59.000			53.000			46.000			54.000			62.000			46.000			57.000			60.000			72.000			55.000			49.000			56.000			72.000			69.000			50.000			56.000			45.000			67.000			64.000			71.000			62.000			58.000			58.000			67.000			69.000			52.000			52.000			71.000			59.000			55.000			55.000			59.000			48.000			54.000			61.000			54.000			66.000			57.000			66.000			63.000			47.000			59.000			58.000			60.000			71.000			61.000			48.000			68.000			64.000			62.000			49.000			50.000			51.000			51.000			57.000			47.000			59.000			65.000			63.000			56.000			55.000			50.000			65.000			45.000			64.000			65.000			68.000			61.000			73.000			53.000			62.000			70.000			61.000			48.000			58.000			69.000			56.000			71.000			67.000			70.000			46.000			57.000			53.000			53.000			54.000			60.000			54.000			59.000			56.000			62.000			49.000			52.000			53.000			63.000			50.000			60.000			63.000			66.000			50.000			68.000			70.000			65.000			48.000			61.000			66.000			46.000			60.000			52.000			64.000			49.000			64.000			51.000			57.000			50.000			58.000			59.000			72.000			69.000			64.000			73.000			55.000			58.000			47.000			57.000			74.000			60.000			47.000			52.000			63.000			65.000			66.000			53.000			56.000			49.000			54.000			48.000			46.000			55.000			48.000			71.000			62.000			50.000			54.000			56.000			67.000			70.000			75.000			65.000			59.000			62.000			51.000			68.000			64.000			56.000			67.000			63.000			72.000			69.000			57.000			45.000			70.000			49.000			54.000			62.000			51.000			68.000			54.000			66.000			51.000			53.000			64.000			61.000			52.000			49.000			58.000			43.000			55.000			44.000			48.000			65.000			45.000			59.000			67.000			57.000			69.000			63.000			61.000			56.000			71.000			56.000			58.000			54.000			57.000			59.000			49.000			73.000			60.000			55.000			76.000			53.000			57.000			55.000			67.000			69.000			51.000			68.000			60.000			75.000			47.000			70.000			58.000			68.000			70.000			51.000			53.000			58.000			63.000			61.000			72.000			54.000			56.000			60.000			67.000			74.000			50.000			61.000			62.000			49.000			50.000			62.000			65.000			52.000			60.000			63.000			73.000			57.000			65.000			57.000			64.000			61.000			70.000			54.000			69.000			67.000			58.000			52.000			66.000			66.000			50.000			48.000			75.000			52.000			55.000			53.000			60.000			64.000			62.000			58.000			64.000			50.000			53.000			65.000			71.000			55.000			68.000			51.000			52.000			56.000			70.000			56.000			72.000			69.000			57.000			47.000			66.000			65.000			61.000			65.000			63.000			64.000			64.000			59.000			49.000			67.000			62.000			67.000			46.000			68.000			61.000			62.000			59.000			52.000			46.000			55.000			71.000			68.000			63.000			58.000			61.000			45.000			51.000			71.000			65.000			63.000			64.000			54.000			56.000			57.000			55.000			66.000			47.000			66.000			53.000			59.000			48.000			65.000			50.000			55.000			74.000			58.000			70.000			50.000			53.000			67.000			47.000			56.000			59.000			58.000			73.000			67.000			68.000			67.000			52.000			51.000			49.000			60.000			72.000			49.000			59.000			63.000			50.000			64.000			66.000			54.000			60.000			63.000			44.000			45.000			62.000			74.000			64.000			54.000			46.000			51.000			71.000			55.000			57.000			71.000			49.000			58.000			57.000			47.000			60.000			48.000			60.000			72.000			63.000			68.000			65.000			66.000			69.000			54.000			52.000			53.000			56.000			77.000			66.000			73.000			57.000			64.000			65.000			75.000			76.000			50.000			62.000			44.000			59.000			69.000			46.000			52.000			51.000			63.000			70.000			50.000			67.000			55.000			72.000			51.000			47.000			64.000			48.000			66.000			69.000			68.000			64.000			61.000			57.000			49.000			58.000			65.000			72.000			58.000			48.000			62.000			65.000			53.000			67.000			73.000			61.000			50.000			56.000			56.000			60.000			54.000			57.000			62.000			73.000			56.000			64.000			66.000			53.000			68.000			46.000			66.000			61.000			67.000			50.000			59.000			48.000			44.000			70.000			63.000			55.000			51.000			71.000			52.000			48.000			58.000			62.000			52.000			51.000			47.000			65.000			60.000			70.000			69.000			61.000			45.000			61.000			55.000			69.000			49.000			60.000			57.000			53.000			53.000			66.000			46.000			74.000			49.000			56.000			61.000			72.000			57.000			62.000			63.000			52.000			58.000			63.000			61.000			68.000			59.000			64.000			54.000			62.000			54.000			69.000			56.000			47.000			59.000			71.000			64.000			74.000			51.000			68.000			63.000			42.000			49.000			61.000			60.000			65.000			57.000			44.000			43.000			71.000			52.000			71.000			68.000			62.000			52.000			55.000			64.000			53.000			65.000			59.000			48.000			55.000			70.000			71.000			54.000			72.000			45.000			73.000			48.000			72.000			67.000			51.000			47.000			67.000			52.000			45.000			69.000			57.000			56.000			51.000			56.000			55.000			53.000			49.000			50.000			54.000			70.000			74.000			50.000			46.000			66.000			68.000			58.000			73.000			64.000			55.000			62.000			53.000			63.000			66.000			70.000			60.000			63.000			59.000			49.000			51.000			76.000			61.000			62.000			54.000			69.000			55.000			71.000			65.000			68.000			67.000			67.000			65.000			50.000			75.000			54.000			57.000			58.000			56.000			76.000			73.000			61.000			51.000			58.000			56.000			72.000			59.000			52.000			70.000			52.000			58.000			53.000			55.000			68.000			47.000			65.000			57.000			66.000			60.000			67.000			59.000			54.000			69.000			62.000			57.000			60.000			68.000			51.000			49.000			48.000			75.000			63.000			67.000			47.000			69.000			58.000			66.000			50.000			40.000			42.000			41.000			70.000			52.000			43.000			64.000			44.000			45.000			61.000			46.000			62.000			55.000			59.000			57.000			61.000			60.000			47.000			49.000			74.000			59.000			67.000			73.000			63.000			56.000			46.000			60.000			62.000			51.000			47.000			64.000			59.000			46.000			72.000			58.000			62.000			65.000			56.000			71.000			53.000			61.000			54.000			57.000			74.000			58.000			65.000			54.000			55.000			50.000			61.000			48.000			50.000			68.000			63.000			49.000			66.000			56.000			70.000			48.000			55.000			64.000			52.000			49.000			57.000			51.000			78.000			50.000			64.000			63.000			73.000			74.000			60.000			70.000			77.000			60.000			61.000			76.000			53.000			64.000			59.000			75.000			63.000			51.000			49.000			67.000			41.000			42.000			56.000			68.000			43.000			71.000			44.000			73.000			51.000			55.000			54.000			52.000			69.000			62.000			59.000			70.000			61.000			58.000			69.000			62.000			53.000			62.000			65.000			45.000			55.000			61.000			47.000			66.000			53.000			72.000			72.000			48.000			57.000			74.000			48.000			46.000			76.000			50.000			48.000			51.000			39.000			40.000			41.000			42.000			56.000			43.000			47.000			53.000			44.000			60.000			52.000			45.000			70.000			60.000			49.000			64.000			58.000			50.000			71.000			46.000			56.000			53.000			66.000			73.000			57.000			65.000			55.000			54.000			42.000			63.000			47.000			74.000			69.000			58.000			48.000			43.000			59.000			44.000			65.000			51.000			49.000			71.000			75.000			63.000			62.000			59.000			67.000			58.000			54.000			67.000			69.000			52.000			70.000			52.000			69.000			60.000			72.000			45.000			50.000			57.000			63.000			64.000			65.000			54.000			56.000			49.000			46.000			63.000			47.000			71.000			51.000			50.000			50.000			60.000			61.000			73.000			54.000			55.000			46.000			68.000			72.000			71.000			60.000			52.000			66.000			62.000			59.000			41.000			42.000			43.000			44.000			55.000			72.000			57.000			58.000			49.000			52.000			62.000			44.000			56.000			64.000			51.000			59.000			48.000			75.000			68.000			66.000			52.000			73.000			67.000			72.000			70.000			65.000			59.000			63.000			45.000			47.000			53.000			64.000			58.000			65.000			75.000			66.000			54.000			74.000			50.000			70.000			73.000			64.000			45.000			70.000			58.000			53.000			47.000			48.000			68.000			51.000			64.000			54.000			55.000			49.000			60.000			69.000			73.000			55.000			61.000			60.000			62.000			46.000			50.000			57.000			46.000			71.000			53.000			66.000			63.000			67.000			72.000			53.000			77.000			49.000			65.000			58.000			52.000			54.000			62.000			68.000			53.000			71.000			48.000			75.000			66.000			47.000			49.000			48.000			69.000			70.000			69.000			68.000			60.000			71.000			56.000			72.000			51.000			61.000			65.000			67.000			61.000			50.000			68.000			66.000			72.000			54.000			59.000			64.000			59.000			52.000			62.000			59.000			55.000			51.000			48.000			74.000			56.000			76.000			48.000			69.000			63.000			61.000			57.000			62.000			52.000			63.000			54.000			60.000			65.000			44.000			61.000			74.000			68.000			59.000			46.000			53.000			49.000			70.000			66.000			58.000			48.000			45.000			70.000			54.000			74.000			55.000			74.000			66.000			73.000			53.000			75.000			53.000			58.000			65.000			78.000			47.000			64.000			67.000			71.000			50.000			68.000			64.000			76.000			60.000			77.000			61.000			56.000			60.000			62.000			70.000			71.000			46.000			47.000			67.000			49.000			57.000			56.000			57.000			56.000			72.000			69.000			79.000			78.000			63.000			52.000			66.000			65.000			51.000			60.000			54.000			61.000			48.000			62.000			70.000			77.000			69.000			64.000			57.000			72.000			52.000			55.000			59.000			63.000			56.000			54.000			58.000			73.000			66.000			50.000			45.000			68.000			45.000			61.000			60.000			76.000			71.000			69.000			58.000			48.000			57.000			59.000			73.000			71.000			50.000			51.000			66.000			59.000			68.000			53.000			65.000			74.000			51.000			54.000			75.000			57.000			55.000			52.000			67.000			72.000			49.000			62.000			70.000			71.000			77.000			74.000			69.000			49.000			46.000			67.000			56.000			74.000			76.000			47.000			44.000			60.000			58.000			75.000			44.000			60.000			64.000			57.000			48.000			73.000			69.000			65.000			64.000			59.000			73.000			68.000			58.000			62.000			63.000			65.000			68.000			76.000			54.000			67.000			43.000			61.000			72.000			47.000			70.000			55.000			61.000			50.000			56.000			52.000			72.000			49.000			58.000			66.000			60.000			52.000			53.000			54.000			75.000			62.000			73.000			66.000			74.000			53.000			70.000			69.000			50.000			72.000			70.000			47.000			54.000			49.000			71.000			55.000			67.000			62.000			46.000			47.000			49.000			50.000			67.000			61.000			69.000			63.000			45.000			65.000			56.000			57.000			71.000			54.000			64.000			64.000			46.000			46.000			63.000			48.000			51.000			61.000			61.000			59.000			44.000			72.000			59.000			53.000			45.000			62.000			71.000			52.000			67.000			64.000			55.000			48.000			66.000			64.000			68.000			68.000			75.000			63.000			52.000			62.000			57.000			48.000			72.000			55.000			67.000			53.000			74.000			54.000			63.000			51.000			51.000			60.000			56.000			58.000			62.000			50.000			71.000			57.000			69.000			69.000			66.000			70.000			46.000			58.000			50.000			56.000			59.000			65.000			67.000			68.000			53.000			49.000			67.000			47.000			69.000			45.000			66.000			59.000			62.000			60.000			53.000			51.000			74.000			57.000			60.000			70.000			65.000			48.000			73.000			70.000			69.000			53.000			68.000			61.000			63.000			47.000			55.000			67.000			52.000			48.000			51.000			54.000			73.000			53.000			61.000			41.000			42.000			43.000			71.000			78.000			44.000			65.000			69.000			56.000			58.000			71.000			54.000			67.000			56.000			77.000			76.000			43.000			58.000			58.000			45.000			73.000			72.000			49.000			65.000			50.000			52.000			64.000			51.000			66.000			68.000			70.000			69.000			73.000			72.000			57.000			75.000			50.000			70.000			44.000			77.000			57.000			68.000			59.000			59.000			55.000			53.000			63.000			74.000			63.000			66.000			71.000			68.000			70.000			71.000			73.000			49.000			62.000			63.000			62.000			54.000			55.000			66.000			60.000			74.000			76.000			55.000			48.000			60.000			70.000			46.000			51.000			65.000			65.000			64.000			75.000			46.000			75.000			61.000			64.000			70.000			56.000			50.000			66.000			75.000			51.000			47.000			76.000			63.000			69.000			57.000			61.000			72.000			43.000			45.000			45.000			52.000			47.000			69.000			74.000			68.000			41.000			42.000			57.000			65.000			48.000			44.000			43.000			59.000			75.000			49.000			52.000			68.000			44.000			58.000			74.000			58.000			66.000			69.000			69.000			46.000			77.000			81.000			48.000			68.000			65.000			63.000			79.000			71.000			80.000			78.000			77.000			76.000			71.000			54.000			79.000			78.000			57.000			45.000			73.000			60.000			55.000			73.000			67.000			47.000			60.000			55.000			63.000			52.000			61.000			78.000			74.000			75.000			72.000			53.000			68.000			65.000			64.000			65.000			72.000			76.000			52.000			55.000			56.000			68.000			62.000			60.000			62.000			64.000			49.000			56.000			67.000			70.000			52.000			46.000			51.000			72.000			71.000			55.000			57.000			46.000			74.000			73.000			62.000			49.000			61.000			59.000			45.000			77.000			59.000			78.000			74.000			64.000			66.000			67.000			53.000			73.000			76.000			51.000			66.000			56.000			57.000			51.000			60.000			38.000			40.000			39.000			41.000			42.000			43.000			44.000			45.000			46.000			75.000			71.000			52.000			54.000			50.000			71.000			52.000			47.000			67.000			47.000			74.000			67.000			68.000			70.000			77.000			63.000			48.000			50.000			67.000			57.000			76.000			72.000			60.000			60.000			64.000			58.000			63.000			56.000			47.000			53.000			73.000			48.000			62.000			62.000			63.000			73.000			61.000			54.000			56.000			77.000			59.000			61.000			46.000			69.000			69.000			66.000			45.000			68.000			70.000			68.000			57.000			71.000			58.000			70.000			71.000			67.000			64.000			76.000			73.000			75.000			65.000			72.000			50.000			48.000			55.000			74.000			59.000			55.000			56.000			72.000			62.000			50.000			72.000			50.000			66.000			59.000			73.000			48.000			63.000			79.000			58.000			65.000			70.000			78.000			49.000			77.000			67.000			59.000			47.000			62.000			53.000			69.000			64.000			73.000			71.000			49.000			49.000			61.000			75.000			47.000			52.000			70.000			55.000			51.000			65.000			54.000			53.000			72.000			66.000			54.000			57.000			58.000			47.000			60.000			56.000			54.000			74.000			43.000			59.000			69.000			44.000			42.000			43.000			61.000			66.000			74.000			66.000			69.000			51.000			58.000			76.000			69.000			60.000			64.000			48.000			72.000			75.000			68.000			40.000			45.000			59.000			67.000			42.000			72.000			70.000			50.000			41.000			49.000			62.000			53.000			46.000			70.000			57.000			52.000			75.000			59.000			43.000			42.000			71.000			61.000			51.000			73.000			54.000			74.000			43.000			65.000			55.000			73.000			44.000			49.000			66.000			52.000			77.000			53.000			75.000			78.000			69.000			56.000			50.000			67.000			63.000			45.000			54.000			74.000			58.000			57.000			51.000			64.000			59.000			77.000			68.000			50.000			44.000			71.000			44.000			52.000			50.000			72.000			68.000			69.000			76.000			51.000			56.000			70.000			46.000			62.000			64.000			67.000			54.000			57.000			58.000			61.000			47.000			60.000			68.000			73.000			48.000			80.000			79.000			49.000			75.000			51.000			67.000			50.000			61.000			65.000			76.000			78.000			70.000			64.000			63.000			72.000			73.000			74.000			52.000			71.000			57.000			48.000			51.000			76.000			65.000			53.000			47.000			41.000			70.000			47.000			64.000			71.000			58.000			75.000			48.000			42.000			69.000			66.000			55.000			65.000			77.000			62.000			69.000			76.000			56.000			62.000			66.000			55.000			45.000			57.000			65.000			54.000			59.000			67.000			63.000			49.000			56.000			60.000			46.000			53.000			44.000			58.000			68.000			60.000			52.000			80.000			79.000			50.000			78.000			64.000			77.000			45.000			72.000			62.000			74.000			73.000			43.000			63.000			75.000			54.000			76.000			69.000			61.000			49.000			67.000			52.000			57.000			76.000			48.000			62.000			67.000			58.000			65.000			54.000			62.000			60.000			72.000			70.000			66.000			46.000			55.000			71.000			59.000			71.000			70.000			74.000			64.000			76.000			61.000			59.000			47.000			71.000			50.000			55.000			48.000			66.000			55.000			63.000			68.000			58.000			72.000			64.000			65.000			53.000			66.000			73.000			68.000			62.000			61.000			61.000			74.000			51.000			75.000			63.000			58.000			49.000			70.000			51.000			62.000			53.000			60.000			48.000			50.000			67.000			73.000			68.000			72.000			56.000			63.000			69.000			74.000			45.000			68.000			64.000			69.000			71.000			61.000			64.000			54.000			65.000			75.000			45.000			55.000			72.000			46.000			80.000			79.000			66.000			60.000			44.000			70.000			67.000			78.000			71.000			53.000			49.000			75.000			55.000			65.000			46.000			49.000			59.000			61.000			58.000			63.000			76.000			67.000			52.000			56.000			60.000			58.000			57.000			64.000			75.000			56.000			52.000			57.000			40.000			66.000			72.000			49.000			65.000			62.000			68.000			67.000			42.000			58.000			69.000			63.000			51.000			71.000			41.000			47.000			77.000			73.000			43.000			61.000			44.000			77.000			48.000			65.000			70.000			61.000			50.000			59.000			75.000			48.000			60.000			54.000			51.000			71.000			76.000			62.000			42.000			64.000			81.000			79.000			80.000			50.000			75.000			74.000			69.000			78.000			73.000			74.000			55.000			62.000			70.000			59.000			46.000			67.000			45.000			60.000			44.000			77.000			47.000			43.000			55.000			58.000			71.000			74.000			52.000			70.000			53.000			69.000			53.000			64.000			63.000			49.000			72.000			71.000			67.000			51.000			59.000			64.000			72.000			68.000			74.000			65.000			54.000			48.000			44.000			66.000			61.000			63.000			57.000			58.000			50.000			78.000			43.000			46.000			57.000			56.000			46.000			72.000			45.000			66.000			61.000			49.000			68.000			63.000			73.000			47.000			65.000			69.000			56.000			68.000			47.000			51.000			52.000			71.000			48.000			64.000			54.000			53.000			41.000			60.000			60.000			59.000			69.000			61.000			67.000			62.000			66.000			70.000			42.000			73.000			56.000			48.000			62.000			70.000			67.000			63.000			45.000			46.000			61.000			64.000			58.000			75.000			49.000			62.000			46.000			68.000			55.000			65.000			40.000			39.000			44.000			45.000			66.000			55.000			46.000			66.000			76.000			59.000			52.000			63.000			43.000			69.000			68.000			41.000			42.000			70.000			65.000			47.000			73.000			52.000			44.000			72.000			49.000			57.000			58.000			48.000			56.000			63.000			68.000			67.000			74.000			59.000			64.000			53.000			50.000			67.000			51.000			42.000			76.000			60.000			52.000			66.000			71.000			59.000			53.000			43.000			44.000			47.000			58.000			59.000			43.000			45.000			50.000			57.000			65.000			71.000			54.000			52.000			55.000			75.000			69.000			53.000			60.000			77.000			62.000			54.000			63.000			58.000			76.000			71.000			65.000			59.000			61.000			68.000			55.000			77.000			72.000			66.000			46.000			66.000			57.000			56.000			50.000			63.000			73.000			69.000			79.000			47.000			51.000			70.000			78.000			62.000			48.000			63.000			70.000			64.000			50.000			54.000			49.000			50.000			69.000			61.000			55.000			74.000			45.000			56.000			40.000			39.000			38.000			37.000			41.000			42.000			43.000			72.000			44.000			45.000			59.000			64.000			50.000			46.000			51.000			72.000			49.000			73.000			66.000			57.000			48.000			53.000			49.000			65.000			49.000			74.000			52.000			65.000			62.000			70.000			66.000			71.000			67.000			75.000			73.000			67.000			43.000			40.000			39.000			53.000			41.000			42.000			54.000			72.000			68.000			71.000			56.000			60.000			58.000			56.000			60.000			47.000			64.000			55.000			76.000			51.000			45.000			67.000			62.000			69.000			73.000			74.000			61.000			46.000			65.000			53.000			51.000			63.000			56.000			52.000			47.000			50.000			57.000			48.000			71.000			54.000			53.000			53.000			69.000			66.000			52.000			61.000			44.000			58.000			70.000			54.000			63.000			71.000			73.000			53.000			58.000			51.000			60.000			47.000			77.000			46.000			55.000			68.000			59.000			48.000			65.000			66.000			70.000			48.000			64.000			63.000			68.000			62.000			72.000			60.000			47.000			65.000			57.000			70.000			56.000			55.000			46.000			67.000			60.000			74.000			53.000			54.000			52.000			62.000			66.000			75.000			56.000			82.000			81.000			64.000			73.000			71.000			57.000			61.000			44.000			66.000			80.000			72.000			49.000			53.000			68.000			51.000			45.000			67.000			64.000			58.000			43.000			59.000			54.000			76.000			77.000			78.000			79.000			48.000			78.000			63.000			59.000			70.000			40.000			61.000			61.000			52.000			52.000			50.000			66.000			51.000			73.000			75.000			64.000			65.000			69.000			60.000			56.000			74.000			42.000			50.000			65.000			76.000			55.000			41.000			68.000			72.000			46.000			47.000			54.000			49.000			57.000			69.000			78.000			68.000			62.000			72.000			51.000			43.000			67.000			63.000			73.000			59.000			69.000			69.000			77.000			44.000			53.000			64.000			68.000			53.000			77.000			55.000			51.000			45.000			50.000			65.000			62.000			60.000			68.000			52.000			54.000			67.000			71.000			55.000			62.000			58.000			73.000			61.000			70.000			80.000			55.000			63.000			74.000			79.000			63.000			48.000			58.000			70.000			74.000			67.000			57.000			66.000			73.000			45.000			57.000			60.000			57.000			59.000			56.000			72.000			44.000			78.000			75.000			75.000			58.000			46.000			66.000			49.000			56.000			68.000			39.000			40.000			38.000			66.000			69.000			54.000			48.000			47.000			67.000			61.000			64.000			58.000			72.000			42.000			41.000			46.000			57.000			60.000			74.000			54.000			56.000			61.000			72.000			69.000			70.000			63.000			57.000			81.000			82.000			71.000			80.000			49.000			76.000			73.000			55.000			43.000			79.000			60.000			50.000			47.000			49.000			78.000			71.000			63.000			70.000			64.000			51.000			73.000			59.000			76.000			57.000			62.000			44.000			52.000			65.000			45.000			77.000			54.000			42.000			45.000			71.000			59.000			36.000			40.000			37.000			38.000			39.000			41.000			50.000			49.000			80.000			47.000			75.000			67.000			55.000			56.000			43.000			66.000			70.000			52.000			53.000			48.000			74.000			79.000			64.000			70.000			75.000			61.000			56.000			46.000			50.000			76.000			68.000			62.000			60.000			71.000			42.000			53.000			69.000			77.000			49.000			44.000			59.000			55.000			68.000			64.000			46.000			63.000			74.000			72.000			79.000			59.000			76.000			66.000			66.000			51.000			76.000			62.000			55.000			77.000			67.000			70.000			56.000			80.000			44.000			78.000			75.000			58.000			43.000			53.000			65.000			49.000			54.000			67.000			71.000			72.000			69.000			50.000			51.000			56.000			60.000			78.000			54.000			58.000			81.000			79.000			80.000			68.000			77.000			52.000			51.000			45.000			44.000			67.000			40.000			39.000			48.000			71.000			70.000			75.000			61.000			57.000			57.000			69.000			66.000			58.000			79.000			72.000			72.000			64.000			71.000			49.000			76.000			52.000			53.000			75.000			41.000			42.000			67.000			48.000			56.000			63.000			74.000			48.000			43.000			40.000			38.000			39.000			78.000			74.000			61.000			55.000			59.000			50.000			78.000			40.000			64.000			61.000			73.000			50.000			68.000			52.000			73.000			75.000			59.000			58.000			77.000			69.000			47.000			54.000			68.000			62.000			57.000			71.000			69.000			61.000			53.000			65.000			44.000			62.000			45.000			76.000			58.000			74.000			47.000			70.000			60.000			76.000			61.000			41.000			67.000			46.000			47.000			73.000			75.000			55.000			72.000			83.000			82.000			81.000			54.000			62.000			68.000			40.000			39.000			37.000			38.000			62.000			48.000			48.000			74.000			58.000			49.000			55.000			64.000			60.000			46.000			77.000			51.000			51.000			53.000			71.000			70.000			42.000			65.000			63.000			65.000			46.000			75.000			54.000			81.000			77.000			56.000			79.000			80.000			78.000			76.000			45.000			74.000			50.000			50.000			81.000			82.000			84.000			83.000			55.000			59.000			70.000			73.000			44.000			63.000			43.000			65.000			52.000			77.000			57.000			76.000			77.000			49.000			49.000			51.000			73.000			55.000			54.000			63.000			61.000			53.000			41.000			56.000			71.000			70.000			79.000			51.000			57.000			42.000			41.000			51.000			64.000			80.000			40.000			35.000			38.000			36.000			37.000			39.000			53.000			72.000			48.000			66.000			69.000			78.000			60.000			72.000			78.000			43.000			71.000			72.000			71.000			74.000			59.000			47.000			70.000			59.000			52.000			75.000			68.000			67.000			49.000			64.000			76.000			52.000			63.000			74.000			44.000			47.000			60.000			69.000			77.000			45.000			66.000			48.000			73.000			46.000			62.000			69.000			73.000			75.000			58.000			43.000			79.000			69.000			41.000			50.000			57.000			42.000			67.000			52.000			65.000			74.000			73.000			79.000			45.000			78.000			82.000			81.000			68.000			76.000			48.000			73.000			61.000			43.000			69.000			42.000			77.000			56.000			44.000			75.000			74.000			72.000			54.000			76.000			57.000			74.000			64.000			59.000			50.000			60.000			54.000			54.000			70.000			75.000			68.000			67.000			80.000			47.000			51.000			80.000			45.000			40.000			42.000			41.000			42.000			73.000			60.000			52.000			69.000			66.000			63.000			78.000			68.000			77.000			53.000			40.000			38.000			37.000			35.000			34.000			36.000			39.000			41.000			79.000			55.000			58.000			67.000			43.000			40.000			39.000			38.000			51.000			65.000			67.000			42.000			61.000			80.000			44.000			72.000			47.000			46.000			66.000			45.000			71.000			65.000			78.000			44.000			41.000			50.000			70.000			79.000			76.000			75.000			77.000			82.000			83.000			81.000			72.000			78.000			79.000			80.000			74.000			50.000			72.000			52.000			45.000			60.000			47.000			62.000			71.000			76.000			76.000			56.000			65.000			56.000			70.000			73.000			58.000			57.000			46.000			61.000			75.000			47.000			36.000			38.000			40.000			39.000			37.000			49.000			64.000			63.000			53.000			48.000			57.000			71.000			62.000			82.000			83.000			85.000			84.000			81.000			60.000			82.000			81.000			46.000			51.000			53.000			56.000			57.000			41.000			77.000			49.000			69.000			78.000			55.000			72.000			54.000			59.000			43.000			73.000			71.000			80.000			62.000			62.000			47.000			74.000			52.000			68.000			57.000			77.000			56.000			76.000			70.000			79.000			78.000			58.000			55.000			65.000			60.000			67.000			50.000			74.000			61.000			75.000			59.000			55.000			44.000			53.000			54.000			59.000			83.000			82.000			81.000			85.000			84.000			86.000			52.000			66.000			58.000			80.000			68.000			79.000			72.000			66.000			58.000			51.000			79.000			64.000			54.000			63.000			42.000			45.000			46.000			62.000			44.000			78.000			43.000			42.000			37.000			35.000			34.000			36.000			38.000			33.000			39.000			32.000			40.000			41.000			77.000			66.000			52.000			65.000			72.000			47.000			73.000			48.000			73.000			48.000			76.000			50.000			69.000			67.000			69.000			49.000			68.000			70.000			65.000			71.000			64.000			63.000			46.000			84.000			81.000			83.000			82.000			74.000			49.000			75.000			59.000			72.000			73.000			66.000			51.000			43.000			71.000			53.000			79.000			78.000			80.000			81.000			83.000			87.000			84.000			85.000			88.000			82.000			86.000			77.000			56.000			76.000			60.000			69.000			61.000			64.000			63.000			45.000			70.000			80.000			75.000			55.000			75.000			74.000			67.000			68.000			
y:
3.0087156376			3.3571923009			3.3702089710			3.3749666451			3.5494493673			3.7167228928			3.8587301256			3.8666120262			3.9566623761			4.0014531467			4.0351221948			4.1866138248			4.2025031084			4.4067847123			4.5322116501			4.6428456960			4.7651664823			4.8451831066			4.8502441283			4.8891852759			4.9297200198			4.9913726731			5.0398204502			5.0805547274			5.1910554914			5.1953382419			5.2656996077			5.2744089460			5.4287914247			5.4878155738			5.5202265712			5.5204248111			5.5640918558			5.6147814736			5.6494253749			5.7690356752			5.8012180659			5.9199789472			6.0009216783			6.0998854977			6.1289080467			6.1526216262			6.1607961544			6.1816834612			6.3925079632			6.4337677097			6.4691647636			6.4804318907			6.4873321851			6.5008660579			6.5040507620			6.6161477815			6.6563615393			6.7535292462			6.7635423702			6.7681575959			6.8094163673			6.8145336437			6.8316038599			6.9029137779			6.9519580903			6.9576987951			6.9852493488			7.0386633630			7.0412719719			7.0424123167			7.0592274956			7.0839982675			7.1579370229			7.1982609066			7.2552380592			7.2966073616			7.3162928918			7.3170066234			7.3200354524			7.3242807236			7.3360116921			7.4061114525			7.4098254641			7.4158347032			7.4264816647			7.4526172897			7.4611403858			7.4925074310			7.4997070799			7.5007803327			7.5160915768			7.5828358432			7.6064266204			7.6521960646			7.6566509972			7.6616980892			7.6625386007			7.6752670993			7.6941138157			7.6960415907			7.7103312266			7.7198113767			7.7636127748			7.7657823004			7.7737261008			7.7775178323			7.7970797853			7.8000840397			7.8063963830			7.8702635867			7.8871244957			7.8958055563			7.9307661356			7.9386395914			7.9402178805			7.9749324299			7.9875183091			7.9923750381			8.0244762160			8.0323116548			8.0444431362			8.0495829363			8.0510025910			8.0523559172			8.0650057242			8.0738195765			8.0776016292			8.1045119869			8.1175852065			8.1321711012			8.1324983422			8.1400763132			8.1504133103			8.1506171409			8.1760152837			8.1954032274			8.2572103705			8.2850955920			8.2867049383			8.3102416993			8.3106629190			8.3213317442			8.3235370473			8.3648954569			8.3759174696			8.3924581182			8.4077620724			8.4393609576			8.4497901824			8.4712181944			8.4792817064			8.4854252840			8.4905419735			8.4947089952			8.4952411956			8.5067362761			8.5079931502			8.5270839320			8.5374821315			8.5485401922			8.5502374416			8.5522733584			8.5836757808			8.5837918524			8.6052468329			8.6052852946			8.6116762794			8.6537053899			8.6664608326			8.6704566356			8.7290425388			8.7380271841			8.7508192713			8.7624668929			8.7716861406			8.7800045154			8.7913716314			8.8055087669			8.8114169153			8.8243391569			8.8726648722			8.8889548017			8.8955631205			8.9069732675			8.9389394157			8.9393748484			8.9454888837			8.9849394865			9.0458085036			9.0469270001			9.0539639612			9.0572187171			9.0911052571			9.1003368213			9.1126663094			9.1196954834			9.1453886407			9.1524668541			9.1617922361			9.1951663331			9.2118587852			9.2372787942			9.2412834625			9.2462354430			9.2472830477			9.2616884743			9.2725455698			9.2799383361			9.2852580695			9.2876731090			9.2959867706			9.3051040804			9.3248077301			9.3722687280			9.3988989257			9.4206859140			9.4241462173			9.4320128014			9.4399442070			9.4585594236			9.4697326163			9.4941471107			9.4957047056			9.5119292615			9.5326970599			9.5405882624			9.5517669777			9.5752606254			9.5914675907			9.5939673262			9.6173642462			9.6208002041			9.6214922849			9.6352615154			9.6425051137			9.6556239164			9.6650104432			9.7036046469			9.7128132392			9.7235594920			9.7256561423			9.7364571897			9.7623171606			9.7663244509			9.7753185840			9.7897649424			9.8312398539			9.8501751744			9.8532708526			9.8641116019			9.8697820525			9.8808487502			9.9031135193			9.9066746457			9.9067960403			9.9148022115			9.9247253635			9.9288696490			9.9584068187			9.9633078755			9.9683773932			9.9781831177			9.9783039816			9.9952581030			10.0074727896			10.0140226221			10.0266641405			10.0399088761			10.0490722436			10.0660558521			10.0798069032			10.0908875881			10.0988330248			10.1008840076			10.1082587655			10.1096540554			10.1332553722			10.1392102873			10.1415191175			10.1677465230			10.1678636209			10.1900794483			10.1977138132			10.1994157646			10.2216753256			10.2306109786			10.2385648092			10.2415584341			10.2532458876			10.2558875997			10.2589238840			10.2767822651			10.2817412907			10.2835248731			10.2902526331			10.2922648634			10.3010476819			10.3084558029			10.3117204741			10.3122770299			10.3333280117			10.3427445353			10.3501162067			10.3835712519			10.3855742984			10.3901749361			10.4039049385			10.4434919432			10.4523131970			10.4618207480			10.4927570151			10.4988417229			10.4991837649			10.5059851215			10.5172871520			10.5276791901			10.5503786407			10.5527417255			10.5567192931			10.5693552817			10.5820659232			10.5860524482			10.5925961993			10.6116927534			10.6203729095			10.6268618173			10.6358231985			10.6480527696			10.6486917542			10.6586137193			10.6603409665			10.6722185465			10.6777048934			10.6948700731			10.7160094547			10.7223814243			10.7421379441			10.7499004851			10.7511828892			10.7517637357			10.7622671364			10.8019571062			10.8222393798			10.8328037780			10.8360061177			10.8386375021			10.8387698057			10.8432493338			10.8500593740			10.8590916813			10.8682522500			10.9005051331			10.9020478460			10.9166702230			10.9287244818			10.9479735263			10.9499764804			10.9517505217			10.9618077728			10.9669286014			10.9786979057			11.0015087173			11.0170735331			11.0342991156			11.0752519734			11.1073337820			11.1093058314			11.1126324895			11.1160538473			11.1218613835			11.1310293440			11.1316954819			11.1389146831			11.1550020633			11.1741620511			11.1807330426			11.1843260471			11.1963681140			11.1984953742			11.2092269561			11.2125819221			11.2184002704			11.2196133853			11.2273700254			11.2304579651			11.2328478627			11.2422265604			11.2473176651			11.2514638665			11.2635057793			11.2820779544			11.2955852574			11.2980058987			11.2984600600			11.3062304118			11.3087504061			11.3096667617			11.3169867335			11.3240098140			11.3302580977			11.3330005976			11.3410758351			11.3618136540			11.3618776335			11.3716914845			11.3741528928			11.3770224970			11.4050654567			11.4203956855			11.4210398846			11.4230741183			11.4236702015			11.4411955766			11.4506591310			11.4571348924			11.4575245097			11.4618747910			11.4724309961			11.4853639963			11.4931780786			11.4953048255			11.5048719576			11.5072663709			11.5080319538			11.5186595576			11.5193016888			11.5312986463			11.5414505964			11.5469494547			11.5486684330			11.5518903673			11.5643518649			11.5840762877			11.5860512107			11.5885205881			11.5899394407			11.6017244620			11.6129127092			11.6327038287			11.6469474158			11.6626706505			11.6687667046			11.6803219621			11.6822330123			11.6901610281			11.6973538102			11.7010061467			11.7376230870			11.7509445154			11.7648492923			11.7690324580			11.7788273735			11.8002039475			11.8002830866			11.8081141584			11.8108706308			11.8154161956			11.8295222229			11.8367086617			11.8479176057			11.8553948079			11.8584361715			11.8696050606			11.8752789832			11.8889371957			11.8890438996			11.8899520762			11.8934085888			11.8937817221			11.8974286509			11.9016325567			11.9045535362			11.9109887447			11.9176539919			11.9185358297			11.9203130626			11.9402221281			11.9506004450			11.9611687974			11.9845022434			11.9868093605			12.0028216913			12.0032115133			12.0152685731			12.0183322778			12.0224921300			12.0425444691			12.0527714902			12.0565469389			12.0748563075			12.0796352503			12.0956894076			12.0968361586			12.1307431448			12.1334602986			12.1376417369			12.1407752696			12.1446610246			12.1639860817			12.1811940077			12.1815876289			12.1823165484			12.2007150851			12.2043555533			12.2146753237			12.2172331611			12.2197767373			12.2217150591			12.2245422950			12.2253567857			12.2291491822			12.2328459198			12.2334962417			12.2337451669			12.2372170370			12.2385188264			12.2506712165			12.2523660833			12.2605417467			12.2631239616			12.2651145393			12.2686309647			12.2766127540			12.2786737679			12.2825963174			12.2834201268			12.2875901321			12.2968480793			12.2977770294			12.2988559781			12.2992597240			12.3016858743			12.3116952690			12.3153446533			12.3230351897			12.3399649318			12.3435093889			12.3550709714			12.3616436773			12.3679206597			12.3785128462			12.3793056516			12.3880408995			12.4034279340			12.4080511659			12.4081358723			12.4085932768			12.4395786911			12.4522694225			12.4565553181			12.4596332098			12.4658523734			12.4668350714			12.4787189059			12.4851768372			12.4904230878			12.4937217813			12.4958301463			12.5013104330			12.5084646810			12.5237904426			12.5531709632			12.5534290840			12.5560377648			12.5580309668			12.5615003882			12.5653639952			12.5656750871			12.5783956520			12.5835939261			12.5859970143			12.5864198364			12.5882422874			12.6050871428			12.6123065393			12.6458713231			12.6516711435			12.6530974634			12.6571192801			12.6613792392			12.6645190589			12.6686680073			12.6690575338			12.6709867339			12.6725603363			12.6764805824			12.6827832235			12.6934469292			12.6949955401			12.6985871632			12.7027249009			12.7247916351			12.7303715903			12.7308579849			12.7322629608			12.7389680303			12.7442184405			12.7569909590			12.7650890372			12.7861709100			12.7872598089			12.7879292168			12.7937675926			12.8062465285			12.8078543037			12.8107917112			12.8301557952			12.8307076382			12.8310620306			12.8312856152			12.8332717256			12.8338876795			12.8345644092			12.8409426128			12.8413856940			12.8426109372			12.8436711447			12.8462793592			12.8470524885			12.8491822813			12.8513724272			12.8694043626			12.8702112241			12.8715242916			12.8868671441			12.8895519715			12.9007606857			12.9219952103			12.9266177670			12.9269632461			12.9288358695			12.9371860759			12.9396128210			12.9439752993			12.9489492932			12.9490118178			12.9526926004			12.9564192594			12.9571527491			12.9602653604			12.9750751854			12.9805256410			12.9907711291			12.9918372848			13.0121815177			13.0262540742			13.0314981120			13.0337455921			13.0356345317			13.0540977845			13.0583817029			13.0719827184			13.0752665618			13.0786008661			13.0844977738			13.0903032456			13.0927272642			13.0990483989			13.0997101473			13.1044062457			13.1354980381			13.1438001890			13.1497714911			13.1647510048			13.1691810235			13.1858446462			13.1868165122			13.1919258661			13.1971610837			13.2103400579			13.2164536270			13.2252900473			13.2268091332			13.2338851110			13.2339183769			13.2360458763			13.2361929388			13.2394989325			13.2670283158			13.2686599109			13.2717960968			13.2824743098			13.2999550653			13.3007938022			13.3014066356			13.3116649283			13.3364065516			13.3371893028			13.3401187669			13.3420637942			13.3503762039			13.3530549045			13.3535505849			13.3567841971			13.3585967113			13.3641142957			13.3703951958			13.3763484505			13.3785001739			13.3834273910			13.3837189853			13.3884641178			13.3989305022			13.4251764991			13.4318910056			13.4335008747			13.4413456072			13.4416537475			13.4457140122			13.4464572661			13.4493565374			13.4578930159			13.4670990740			13.4722381931			13.4843529666			13.4867630008			13.4918401395			13.4976098338			13.4997174722			13.5004808874			13.5023321366			13.5117351214			13.5288440927			13.5335009251			13.5366144448			13.5513095311			13.5530948526			13.5549744733			13.5606119571			13.5613015233			13.5709443807			13.5734365514			13.5807987215			13.5905124605			13.5952734194			13.6128865876			13.6130320763			13.6193893978			13.6220013157			13.6236534095			13.6264503854			13.6308710556			13.6459546083			13.6470529333			13.6479077698			13.6491574432			13.6556277695			13.6621031359			13.6681969599			13.6749823951			13.6960456792			13.6965474822			13.6994524058			13.7122080403			13.7220334357			13.7255403513			13.7453584000			13.7522035628			13.7556912821			13.7564187860			13.7581656445			13.7607743262			13.7825721387			13.7886632587			13.7909722702			13.8085661242			13.8096590341			13.8257679716			13.8259638743			13.8302009013			13.8305710759			13.8308733820			13.8336446365			13.8448922689			13.8516747530			13.8523718809			13.8577795956			13.8657814224			13.8673090582			13.8673969850			13.8737214881			13.8757430494			13.8766440548			13.8806673633			13.8909508787			13.8929228832			13.9020769152			13.9025653619			13.9071093288			13.9102478850			13.9114206797			13.9121926697			13.9158086963			13.9232110504			13.9259919083			13.9324957666			13.9382746381			13.9511050042			13.9537112814			13.9546036969			13.9590020624			13.9681143584			13.9882945007			13.9930939662			13.9944308363			14.0088567449			14.0171502678			14.0188694884			14.0305303496			14.0327344203			14.0327842951			14.0407512632			14.0418309156			14.0443425805			14.0468836445			14.0581113509			14.0585128057			14.0656067174			14.0675897609			14.0725049283			14.0730288646			14.0768987617			14.0923302349			14.0989872972			14.0991448095			14.1012881886			14.1028442596			14.1076498012			14.1107690882			14.1117376964			14.1121483372			14.1224897429			14.1244152154			14.1337006619			14.1353485302			14.1386830321			14.1388863868			14.1414587308			14.1430710187			14.1466720854			14.1495004975			14.1677119683			14.1781196729			14.1896432196			14.1953461434			14.1958230847			14.2037251825			14.2045635617			14.2090251213			14.2100202235			14.2157869138			14.2174185105			14.2185772753			14.2202350009			14.2305154421			14.2414801631			14.2490921420			14.2598276292			14.2759075858			14.2819629784			14.2956849142			14.3004360217			14.3077337200			14.3094942659			14.3218695109			14.3251246184			14.3273875465			14.3306989161			14.3324962665			14.3378585441			14.3393250827			14.3472091934			14.3492130834			14.3552034575			14.3564356619			14.3603960432			14.3607778252			14.3658634534			14.3907208637			14.3937527705			14.3957906721			14.3995799712			14.4007555398			14.4022759182			14.4105063547			14.4109270758			14.4110681095			14.4119513740			14.4192776445			14.4286644174			14.4467391187			14.4486626662			14.4537406776			14.4692608433			14.4698681988			14.4899921919			14.4919902228			14.5032845523			14.5037494602			14.5079210366			14.5215999209			14.5370506436			14.5392769846			14.5495912109			14.5562135309			14.5566631989			14.5603237730			14.5657742815			14.5696470154			14.5785539349			14.5824846074			14.5867643709			14.5885364344			14.5900029946			14.5949113144			14.6053703769			14.6087332897			14.6127113455			14.6223982034			14.6391583195			14.6393465314			14.6520474271			14.6565885950			14.6572261068			14.6670175804			14.6837580690			14.6841870146			14.6860581174			14.6915091571			14.6939868362			14.7088400231			14.7115223430			14.7125123761			14.7523775255			14.7550451506			14.7588334816			14.7616621198			14.7626815418			14.7691991598			14.7699717343			14.7751661973			14.7824415078			14.7838705666			14.7859251605			14.7907731743			14.7932967934			14.7986957658			14.8026679469			14.8049947755			14.8368449180			14.8504726752			14.8624008821			14.8743850226			14.8777382841			14.8787715047			14.8812359323			14.8919140669			14.8938984677			14.8976673467			14.8986584863			14.9056184003			14.9072904933			14.9177356701			14.9220037990			14.9281360108			14.9309187061			14.9332496833			14.9376272749			14.9391853571			14.9443410965			14.9456472792			14.9475017406			14.9518233291			14.9540700055			14.9632509049			14.9645554158			14.9710133328			14.9732682499			14.9741478365			14.9899456801			14.9929348587			14.9974933158			15.0026849403			15.0147631947			15.0175677702			15.0234695953			15.0247139436			15.0253704431			15.0632020232			15.0652224286			15.0724030709			15.0766517584			15.0773722892			15.0790787894			15.0817768909			15.0852910185			15.0894859380			15.0975845339			15.1012874092			15.1025676844			15.1045595263			15.1090703031			15.1179171481			15.1259075579			15.1302964841			15.1326760582			15.1540594315			15.1625029350			15.1654325331			15.1707052240			15.1719838567			15.1763196912			15.1792465941			15.1793950211			15.1828615645			15.1892890484			15.1929100893			15.1932418127			15.1973677144			15.2068579075			15.2310833688			15.2327543049			15.2356199586			15.2434809214			15.2454826863			15.2477608970			15.2507065933			15.2533809351			15.2616317678			15.2644094241			15.2732176971			15.2836017737			15.2926616708			15.2976174417			15.2997597229			15.3002775003			15.3197278373			15.3331402570			15.3357014374			15.3454266247			15.3540674921			15.3624345935			15.3661680512			15.3756046078			15.3760138403			15.3791594313			15.3852681751			15.3856458858			15.3960942765			15.4100161873			15.4165128561			15.4166749959			15.4175152859			15.4198663486			15.4217006137			15.4281685569			15.4318501841			15.4325327426			15.4359739443			15.4364617355			15.4460509670			15.4543796734			15.4574148076			15.4620132481			15.4673475131			15.4698952078			15.4753899067			15.4765046208			15.4886249605			15.4887878106			15.5057286999			15.5169583757			15.5235831023			15.5284119540			15.5289139184			15.5340225419			15.5374729793			15.5429538486			15.5469862456			15.5472254185			15.5486901019			15.5567059416			15.5582934602			15.5600627404			15.5633939770			15.5725260988			15.5794415523			15.5808194722			15.5884356515			15.5900380678			15.5975834524			15.5977899242			15.5984851258			15.6004313017			15.6041543397			15.6062446033			15.6100625415			15.6125491087			15.6136852635			15.6222702083			15.6335968529			15.6376699419			15.6390235618			15.6395192296			15.6410334053			15.6557839043			15.6723235700			15.6725493025			15.6731666590			15.6753522592			15.6771042570			15.6808013323			15.6833248367			15.6838067641			15.6861565938			15.6901182792			15.6971871656			15.6975203012			15.7009770386			15.7055773369			15.7097788293			15.7126908542			15.7202859369			15.7323001676			15.7379036360			15.7406529790			15.7539377284			15.7619236191			15.7634833163			15.7650093959			15.7658628316			15.7670561336			15.7674547402			15.7790597938			15.7805542752			15.7876336854			15.7895162650			15.7906404856			15.7955515735			15.7959070285			15.8022315941			15.8030273534			15.8088992154			15.8127752321			15.8208564261			15.8219599767			15.8264648247			15.8293972210			15.8363449975			15.8364902240			15.8369354042			15.8465901587			15.8517889261			15.8554202394			15.8623550917			15.8635100927			15.8644248376			15.8754039328			15.8837297397			15.8898899593			15.8940391698			15.8972143416			15.9052892839			15.9053733377			15.9298018540			15.9409834589			15.9428288838			15.9452377928			15.9508322027			15.9626931716			15.9659702531			15.9825000487			15.9832326646			15.9866111203			15.9959877468			15.9997994986			16.0007933126			16.0044878908			16.0085875456			16.0124353260			16.0130176156			16.0245788699			16.0284469576			16.0291445174			16.0314328136			16.0383070220			16.0416442950			16.0419179155			16.0449150107			16.0475975816			16.0505403327			16.0570443835			16.0654053549			16.0695096452			16.0709634499			16.0803024974			16.0854313242			16.0867525895			16.0927358903			16.0937422535			16.1001020837			16.1006307570			16.1063072100			16.1282599054			16.1311700496			16.1507829896			16.1521544915			16.1543338700			16.1554198085			16.1586314969			16.1596188705			16.1602002452			16.1727417899			16.1800179745			16.1820443701			16.1967231656			16.2046214318			16.2097904843			16.2114418705			16.2289118981			16.2290862579			16.2332958774			16.2336603328			16.2354587822			16.2422608195			16.2426322918			16.2453488418			16.2466185568			16.2491079907			16.2636803876			16.2689108752			16.2705853753			16.2882321508			16.2900049800			16.2957555546			16.3012866386			16.3073511547			16.3086687726			16.3126055896			16.3156507639			16.3163584688			16.3175232472			16.3178685675			16.3296661643			16.3328839910			16.3356489321			16.3398244484			16.3485024755			16.3494337489			16.3602487707			16.3663757910			16.3706317652			16.3777572638			16.3805285258			16.3880739894			16.3890736240			16.3904084077			16.3933003856			16.3935666918			16.4052943149			16.4094399843			16.4142078548			16.4236093895			16.4271802642			16.4312815665			16.4323313933			16.4422555181			16.4433260406			16.4453385073			16.4483523661			16.4616265504			16.4616898825			16.4694113358			16.4964165440			16.4975956836			16.5022955185			16.5098223787			16.5116703371			16.5141224304			16.5156163764			16.5166763728			16.5207107418			16.5253444020			16.5313435419			16.5422100334			16.5443985665			16.5452964150			16.5487026140			16.5503354824			16.5558216761			16.5567199110			16.5589676267			16.5631199969			16.5654317668			16.5694829448			16.5704460856			16.5743803867			16.5780160296			16.5786189547			16.5809725191			16.5834675257			16.5978720809			16.5988895320			16.6239039793			16.6247983885			16.6355924614			16.6366636633			16.6422177581			16.6449380497			16.6462239294			16.6472395098			16.6510499155			16.6511035298			16.6512653980			16.6550876757			16.6553616907			16.6558539923			16.6578180598			16.6628110063			16.6830838566			16.6835444165			16.6858716015			16.6905173067			16.6946277902			16.7113151174			16.7137672034			16.7164358939			16.7186769853			16.7243883706			16.7249230334			16.7364164471			16.7459990981			16.7506131942			16.7523209922			16.7574982997			16.7593082742			16.7676860044			16.7679868335			16.7744496733			16.7754474941			16.7759647670			16.7760449322			16.7946521623			16.7964579375			16.8039733243			16.8083468368			16.8085936820			16.8185758971			16.8195038591			16.8222266226			16.8228961384			16.8241461377			16.8262724202			16.8323976818			16.8354451132			16.8406654323			16.8450456566			16.8451607036			16.8544279421			16.8548011955			16.8576377591			16.8585095600			16.8590783270			16.8644711291			16.8669544609			16.8680515817			16.8700906606			16.8748751779			16.8836736396			16.8890356157			16.8914220041			16.9032496143			16.9059359547			16.9087805174			16.9164843042			16.9230085550			16.9295935614			16.9348739738			16.9362487883			16.9421594332			16.9472963685			16.9493015617			16.9525611518			16.9545747211			16.9576146984			16.9654791283			16.9701683958			16.9761952369			16.9837850216			16.9860923173			16.9898095116			16.9904319749			16.9988329648			17.0005763737			17.0034063445			17.0050652850			17.0089757425			17.0096278458			17.0141423743			17.0233175183			17.0372841473			17.0398267539			17.0399599168			17.0409003363			17.0428092280			17.0455575720			17.0465974561			17.0497700655			17.0552120175			17.0565528437			17.0570991269			17.0642864961			17.0644095479			17.0646353374			17.0664304625			17.0730951332			17.0796923512			17.0922661561			17.0988849843			17.1020872780			17.1027345199			17.1040041112			17.1090423966			17.1145073917			17.1241330963			17.1284914679			17.1341365781			17.1345107140			17.1349296769			17.1430173999			17.1432537734			17.1441473583			17.1498166655			17.1596549387			17.1678681894			17.1696398775			17.1794690789			17.1857723504			17.1924182178			17.1932380212			17.1985199303			17.1987959558			17.2048232754			17.2061363719			17.2097062789			17.2123475750			17.2147302622			17.2326056520			17.2341119867			17.2438066046			17.2454997894			17.2494966796			17.2537435271			17.2539963971			17.2649893583			17.2650823224			17.2730221599			17.2780431058			17.2789704671			17.2799172600			17.2838556914			17.2888685459			17.2938574601			17.3032171768			17.3043060235			17.3046041315			17.3103155170			17.3115582844			17.3141746669			17.3152701672			17.3184012454			17.3195670589			17.3213572438			17.3214736187			17.3220960778			17.3243379810			17.3262535822			17.3331681643			17.3405311092			17.3407705866			17.3445134004			17.3488866764			17.3500713474			17.3536928618			17.3561804036			17.3630280221			17.3708063772			17.3784022762			17.3796023367			17.3997875223			17.4078335039			17.4121915135			17.4163051884			17.4179745659			17.4198179252			17.4206394397			17.4275455323			17.4287788831			17.4311092072			17.4313884217			17.4325493947			17.4414750180			17.4419076900			17.4516505724			17.4523643519			17.4568121807			17.4601921922			17.4644102634			17.4649236805			17.4687587013			17.4701914290			17.4792410645			17.4817609433			17.4829346673			17.4868019355			17.4900050800			17.5020400423			17.5079497399			17.5182850953			17.5183910217			17.5191394156			17.5223635218			17.5225652394			17.5273564047			17.5316143362			17.5335201131			17.5339435688			17.5370882880			17.5416212071			17.5482657640			17.5518303007			17.5545412793			17.5553704604			17.5612909140			17.5624493851			17.5748858610			17.5848766638			17.5929732764			17.5937896850			17.5964551021			17.5986115931			17.6086543933			17.6107377964			17.6117418144			17.6212872080			17.6231647196			17.6280987681			17.6306358571			17.6307223385			17.6361248856			17.6382793801			17.6419452811			17.6422592379			17.6445978505			17.6446518207			17.6447343535			17.6511089299			17.6549048362			17.6549777224			17.6582459331			17.6592094030			17.6600904256			17.6612445282			17.6615777951			17.6634478518			17.6655666410			17.6676267358			17.6750924955			17.6829762504			17.6838279297			17.6867233919			17.6878809115			17.6902914685			17.6906392781			17.6941150766			17.7018582572			17.7078653086			17.7127993638			17.7153567018			17.7235590544			17.7319067027			17.7324151123			17.7421671086			17.7454171901			17.7489934446			17.7529711282			17.7535584302			17.7542611294			17.7628006729			17.7655444668			17.7669510814			17.7675954535			17.7746814173			17.7813942882			17.7991135248			17.8103396741			17.8232389056			17.8266357235			17.8297780494			17.8314398308			17.8351948933			17.8362382751			17.8389276158			17.8402508230			17.8455260336			17.8471474461			17.8475190579			17.8482205275			17.8585240054			17.8670164353			17.8814102433			17.8882174150			17.8897653613			17.8909670695			17.8933695395			17.8936803031			17.8937805915			17.8958670643			17.8980646474			17.8981081786			17.9013449110			17.9045753182			17.9061025883			17.9095033958			17.9144080209			17.9178424298			17.9204654273			17.9257641427			17.9307871569			17.9344592189			17.9347005405			17.9393313366			17.9448972433			17.9452250399			17.9472480460			17.9520827597			17.9552957279			17.9642969174			17.9649636216			17.9657887459			17.9704342172			17.9734837872			17.9736664220			17.9805109160			17.9805277707			17.9862292774			17.9875372137			17.9893805177			18.0034832046			18.0040294595			18.0105799819			18.0108138512			18.0109950408			18.0182942125			18.0207170867			18.0284999362			18.0298435497			18.0394360207			18.0421191564			18.0471990349			18.0508729417			18.0531688625			18.0636844529			18.0644232795			18.0727090782			18.0732640990			18.0759539041			18.0763026798			18.0764771775			18.0801549502			18.0899235681			18.0910247483			18.1049561315			18.1050101300			18.1062429412			18.1102484769			18.1175208199			18.1197982938			18.1252614713			18.1256692321			18.1287547501			18.1344464187			18.1361475034			18.1367152920			18.1383363748			18.1512953975			18.1555348852			18.1573000962			18.1590673295			18.1612340145			18.1662629285			18.1754302679			18.1789062015			18.1798760816			18.1813995363			18.1817080765			18.1824525533			18.1845985291			18.1858116729			18.1879501889			18.1889664919			18.1940929822			18.1953758560			18.1977842895			18.2010798882			18.2043933202			18.2082692002			18.2127846395			18.2154132804			18.2163291939			18.2169572788			18.2182775748			18.2201402639			18.2266423740			18.2290080898			18.2347692926			18.2426380804			18.2455161493			18.2492157855			18.2517276512			18.2529610328			18.2576927333			18.2582375179			18.2613213065			18.2640173662			18.2676653887			18.2684930889			18.2761569701			18.2769047519			18.2804739890			18.2847764947			18.2861804614			18.2872608736			18.2892567303			18.2963860995			18.3095741778			18.3146614264			18.3156724313			18.3184814239			18.3192463830			18.3201430120			18.3216125229			18.3240510649			18.3257245377			18.3270792151			18.3281247542			18.3289949586			18.3352206228			18.3366102305			18.3403505587			18.3460035204			18.3477464337			18.3497206677			18.3525809302			18.3587303109			18.3623666659			18.3747589825			18.3952062956			18.3993711969			18.4005399685			18.4042674074			18.4097178250			18.4113428630			18.4143829155			18.4196756196			18.4205127696			18.4297023721			18.4361312301			18.4361782196			18.4367541505			18.4372794492			18.4458526562			18.4489154351			18.4498377136			18.4553691595			18.4610490920			18.4682629903			18.4704620584			18.4847965111			18.4896565629			18.5013201858			18.5025867334			18.5027396114			18.5038560344			18.5059494264			18.5120536841			18.5125342455			18.5196945832			18.5208463578			18.5234151187			18.5307731932			18.5348967657			18.5393093418			18.5428193764			18.5432853529			18.5471050201			18.5518248463			18.5543875973			18.5832878389			18.5854699469			18.5880608944			18.5901998036			18.5963395096			18.5965526596			18.6117425188			18.6128246359			18.6149700148			18.6172820212			18.6248844005			18.6339140628			18.6436153245			18.6445156327			18.6475817902			18.6489714596			18.6527647674			18.6534085155			18.6540075844			18.6581788055			18.6618263622			18.6659914799			18.6702418226			18.6742708462			18.6834834163			18.6839009082			18.6851935132			18.6857578307			18.6934689959			18.6968104776			18.7005437810			18.7015091788			18.7053685483			18.7065575841			18.7108837337			18.7210020306			18.7214217733			18.7231136087			18.7325253458			18.7325882173			18.7355513279			18.7379354673			18.7466109989			18.7537135323			18.7605108855			18.7613111664			18.7692673905			18.7703171644			18.7703547100			18.7716267957			18.7717411935			18.7747610063			18.7804187547			18.7818601402			18.7831343942			18.7949918650			18.7951442409			18.7979905039			18.8027930961			18.8042325202			18.8043519464			18.8124745711			18.8159687759			18.8160432131			18.8199568109			18.8395098373			18.8421506049			18.8456090723			18.8645607257			18.8780950787			18.8831737750			18.8852609847			18.8893791141			18.8926992812			18.8953056835			18.8990675928			18.9037116956			18.9057630600			18.9167504532			18.9217280439			18.9225702192			18.9255609942			18.9309751521			18.9387317490			18.9457433802			18.9468512561			18.9476234384			18.9503761901			18.9528782167			18.9532484951			18.9572822877			18.9617154987			18.9626582083			18.9630403259			18.9635727851			18.9699948053			18.9732849927			18.9747591199			18.9806353324			18.9839095847			18.9846364095			18.9851880809			18.9868942127			18.9875545088			18.9941154971			18.9995210059			18.9996480173			19.0024397335			19.0118623198			19.0247875257			19.0272758268			19.0304003907			19.0310826499			19.0344210282			19.0434111950			19.0494901450			19.0570263339			19.0619020595			19.0723438094			19.0727201483			19.0760993205			19.0768418945			19.0785791939			19.0810471017			19.0917403899			19.0923252368			19.0927444866			19.0945023265			19.1003310637			19.1035748869			19.1065342584			19.1075473708			19.1083966534			19.1092405185			19.1094168766			19.1120396864			19.1134478817			19.1134685716			19.1138331397			19.1167482461			19.1176097199			19.1197167818			19.1216909685			19.1238614328			19.1240071701			19.1293078061			19.1336186568			19.1374571385			19.1396211635			19.1397340552			19.1465471459			19.1477373727			19.1488499040			19.1500067392			19.1602782659			19.1604764806			19.1613135761			19.1635230716			19.1716269410			19.1743552397			19.1775460179			19.1777103166			19.1777600224			19.1876679501			19.1878997676			19.1891799763			19.1951993151			19.1998863761			19.2015067034			19.2049854464			19.2113765868			19.2197402558			19.2247306796			19.2258422718			19.2276528851			19.2334131440			19.2335703138			19.2341198847			19.2398993464			19.2420832347			19.2448491434			19.2455076367			19.2538274481			19.2677222608			19.2682642914			19.2716255445			19.2725296905			19.2726085494			19.2760921096			19.2832386687			19.2834352258			19.2848149958			19.2870275178			19.2874536651			19.2926420301			19.2967538433			19.2999968265			19.3006960284			19.3112536035			19.3117419719			19.3133854497			19.3150523629			19.3192229194			19.3202073749			19.3214402614			19.3278495235			19.3297826253			19.3415596968			19.3471500369			19.3581487411			19.3621976593			19.3628631547			19.3639783500			19.3706326187			19.3779206388			19.3780898596			19.3803831571			19.3857300475			19.3892142738			19.3911674036			19.3915580517			19.3918721959			19.4006861340			19.4044725910			19.4088486297			19.4238078339			19.4277342900			19.4375807329			19.4379321945			19.4403248083			19.4436841273			19.4438874836			19.4544554507			19.4554010375			19.4568495027			19.4615998940			19.4622999241			19.4661165815			19.4669611973			19.4670771345			19.4672508597			19.4697045243			19.4849826038			19.4899076322			19.4914600863			19.4939554828			19.4942976959			19.4953296767			19.5056147564			19.5060697708			19.5094867442			19.5115798558			19.5128845017			19.5133726745			19.5141782236			19.5176895969			19.5224307869			19.5232627021			19.5269140259			19.5310745030			19.5314304222			19.5378033373			19.5397530828			19.5471886743			19.5536957613			19.5568191421			19.5587899939			19.5598446049			19.5699826037			19.5706687264			19.5754884916			19.5787932902			19.5789367107			19.5810296830			19.5812616916			19.5847081050			19.5901187312			19.5907012182			19.5913243351			19.5978523554			19.6004198594			19.6034511566			19.6036205104			19.6068275304			19.6079759932			19.6090129971			19.6134909245			19.6137799776			19.6187609693			19.6251903065			19.6308196061			19.6334409407			19.6345333338			19.6399097864			19.6451213374			19.6466897839			19.6499979448			19.6590272582			19.6767451187			19.6830531082			19.6876282897			19.6938731306			19.6950040154			19.6995304329			19.7025989518			19.7178442980			19.7328093304			19.7352157072			19.7366613603			19.7401998420			19.7450692454			19.7477575253			19.7574815875			19.7576763335			19.7584538231			19.7615194283			19.7632888386			19.7657505164			19.7690045653			19.7704622974			19.7718551559			19.7723426283			19.7757583051			19.7789616671			19.7792755765			19.7824220445			19.7931954888			19.7953480097			19.8029076000			19.8185297047			19.8186109815			19.8265338768			19.8306215411			19.8357092791			19.8375186450			19.8382263268			19.8408544019			19.8492225877			19.8529347526			19.8683624750			19.8703058448			19.8706577240			19.8739622130			19.8820760668			19.8880834607			19.9011349123			19.9061656576			19.9070545018			19.9080410244			19.9089266338			19.9104223342			19.9165453539			19.9181447760			19.9190813762			19.9211135897			19.9217093366			19.9220332754			19.9274204575			19.9278432524			19.9309161979			19.9347831723			19.9395262891			19.9487498970			19.9581554707			19.9635832232			19.9651548210			19.9678134512			19.9693511514			19.9695810961			19.9719429708			19.9762001181			19.9828085970			19.9830637300			19.9877405482			19.9920188474			19.9924696506			19.9935633544			19.9953429457			19.9958224853			19.9981759850			19.9997889444			20.0004098032			20.0106454947			20.0113235599			20.0143490435			20.0162426323			20.0181539271			20.0222858690			20.0227898157			20.0242847517			20.0269118141			20.0300044404			20.0349609259			20.0352512216			20.0384057724			20.0448893871			20.0453719714			20.0488552064			20.0531215864			20.0555155132			20.0576859092			20.0601429571			20.0611104183			20.0664765626			20.0674462281			20.0722778579			20.0738425134			20.0806660234			20.0851316051			20.0867290486			20.0898452909			20.0916055084			20.0931595632			20.0994076831			20.1022809841			20.1024335009			20.1025606857			20.1056815817			20.1092574239			20.1195625790			20.1199215289			20.1202102540			20.1223550796			20.1250339858			20.1334861427			20.1362441395			20.1413584525			20.1476213774			20.1479644678			20.1576837328			20.1623625634			20.1628595024			20.1678306518			20.1711264263			20.1714315262			20.1797421737			20.1807459008			20.1818000729			20.1818156775			20.1820031583			20.1840132800			20.1972485250			20.1982618906			20.1985777763			20.2004859108			20.2027994733			20.2034514666			20.2175216038			20.2194009645			20.2206541141			20.2206750736			20.2252069413			20.2257679419			20.2272474720			20.2344941951			20.2391247020			20.2488750370			20.2520910007			20.2536065925			20.2545105515			20.2557545135			20.2603300339			20.2646900440			20.2649543636			20.2651919690			20.2651980992			20.2798553879			20.2799172551			20.2822999431			20.2826672622			20.2832137601			20.2859412026			20.2884592949			20.2895010173			20.2925362922			20.2961929723			20.3014089133			20.3049740298			20.3088647976			20.3111377272			20.3119264811			20.3129033950			20.3161403843			20.3275330662			20.3304152017			20.3380549241			20.3381232217			20.3396867891			20.3422597483			20.3428622725			20.3454752938			20.3465716099			20.3492621539			20.3502786126			20.3586852518			20.3609870416			20.3667632732			20.3748692803			20.3801308532			20.3958178901			20.3974098569			20.3975186376			20.4004515212			20.4009762715			20.4010448005			20.4018978519			20.4046086358			20.4055813506			20.4061785009			20.4133100754			20.4143280189			20.4144233514			20.4157912001			20.4227257073			20.4271449572			20.4279043508			20.4288345980			20.4303152826			20.4345339180			20.4369087861			20.4372432915			20.4418781955			20.4420933705			20.4435173992			20.4442427681			20.4460359298			20.4492591401			20.4520460358			20.4605470735			20.4689878972			20.4710301836			20.4830328598			20.4926028265			20.4986996970			20.4992224691			20.5026204365			20.5026472837			20.5034853327			20.5112205466			20.5122340540			20.5149274345			20.5167145050			20.5187616997			20.5189447228			20.5221780675			20.5229500380			20.5292607677			20.5295367004			20.5307481016			20.5309548246			20.5328546909			20.5334755946			20.5346861546			20.5348611893			20.5392889587			20.5412243870			20.5425812056			20.5439431724			20.5440705495			20.5451855092			20.5483566974			20.5537514278			20.5551109109			20.5558979087			20.5607192970			20.5631179480			20.5692681595			20.5706399986			20.5746451614			20.5790501349			20.5808806808			20.5842591813			20.5862412080			20.5866146018			20.5866809129			20.5889053267			20.5914048759			20.5915528556			20.5999362074			20.6065952104			20.6065963141			20.6116033385			20.6219802401			20.6234700825			20.6265241164			20.6286973979			20.6316614648			20.6407848878			20.6468263051			20.6493680578			20.6568736879			20.6685529617			20.6803063113			20.6813301001			20.6818065651			20.6818984838			20.6838658245			20.6879389070			20.6939527378			20.6942120733			20.6947241656			20.7017180030			20.7025426124			20.7083572595			20.7099571369			20.7120284010			20.7156061876			20.7158108405			20.7166605476			20.7220390400			20.7230486887			20.7247769556			20.7277200772			20.7353230819			20.7398109439			20.7436850772			20.7449921211			20.7457415416			20.7459272766			20.7538070830			20.7555273238			20.7555833581			20.7561987570			20.7563786281			20.7582567046			20.7598155002			20.7635465426			20.7703064156			20.7722910580			20.7751555503			20.7836059318			20.7871624440			20.7973898442			20.7999795821			20.8046184784			20.8164836235			20.8187615806			20.8231243726			20.8247395935			20.8272436651			20.8281388408			20.8314772158			20.8343564009			20.8385604291			20.8386052316			20.8405518912			20.8497077994			20.8526681573			20.8570835874			20.8650000806			20.8653010745			20.8654253853			20.8711778875			20.8742023290			20.8755650825			20.8816649581			20.8851069315			20.8892896818			20.8901352820			20.8920191368			20.8959708717			20.8960360966			20.8984758138			20.9038894008			20.9042561247			20.9066033727			20.9070843352			20.9163331049			20.9171047368			20.9188622559			20.9254970279			20.9264152612			20.9350146903			20.9375238463			20.9401271711			20.9435600128			20.9442591659			20.9510738183			20.9534414293			20.9639020749			20.9690031563			20.9718135506			20.9726754334			20.9735189201			20.9766023881			20.9778766603			20.9825535194			20.9839536643			20.9928914318			20.9939690590			20.9945491496			20.9988474347			21.0009230076			21.0044948300			21.0077172093			21.0084731755			21.0175263575			21.0214446561			21.0254147574			21.0273131375			21.0288530613			21.0314377578			21.0351397617			21.0389258492			21.0402189909			21.0492490130			21.0517260139			21.0527330938			21.0531212100			21.0551417703			21.0578542611			21.0585288890			21.0623626172			21.0685428092			21.0783566412			21.0837890101			21.0885096570			21.0888195443			21.0938440892			21.0972168861			21.0990399429			21.0991135435			21.1010990970			21.1029986473			21.1129380694			21.1154959889			21.1167141496			21.1260861910			21.1393157199			21.1393304982			21.1420686818			21.1452568953			21.1509225613			21.1509741821			21.1531988887			21.1540389054			21.1540393659			21.1557549751			21.1574294408			21.1579145300			21.1582594003			21.1588817631			21.1589515787			21.1591260516			21.1627478260			21.1627715732			21.1694160003			21.1701314228			21.1740038503			21.1748979865			21.1767587704			21.1769629002			21.1802237483			21.1804300052			21.1808882814			21.1833297698			21.1853108409			21.1895200272			21.2053579260			21.2081978463			21.2110785027			21.2120583010			21.2128337029			21.2135196699			21.2154981117			21.2171471895			21.2216350966			21.2226711119			21.2243438872			21.2257519827			21.2273528514			21.2335132551			21.2405978436			21.2416527881			21.2488729495			21.2493814867			21.2507394116			21.2508328617			21.2556199045			21.2564721328			21.2579013916			21.2618306463			21.2619710985			21.2643891133			21.2724993163			21.2807871118			21.2821038501			21.2827034227			21.2894874112			21.2926949668			21.2940551708			21.3001289559			21.3001335087			21.3025529724			21.3130231684			21.3208058248			21.3208761486			21.3270574228			21.3301756272			21.3320136983			21.3320643492			21.3326709657			21.3362840246			21.3392377304			21.3436297607			21.3441179094			21.3501401240			21.3509206338			21.3509585859			21.3613763110			21.3654775081			21.3797901113			21.3865862501			21.3947805479			21.3990392340			21.4029294998			21.4158306482			21.4233197470			21.4254030159			21.4258992845			21.4260274567			21.4316974709			21.4326186816			21.4336092082			21.4376119494			21.4398634906			21.4414104518			21.4416324390			21.4439441934			21.4463623509			21.4495616172			21.4512674654			21.4544040332			21.4564225686			21.4613388316			21.4681768428			21.4684184036			21.4715007615			21.4759709569			21.4804637441			21.4902192314			21.4905355871			21.4918872894			21.4929872532			21.4978012490			21.5001945636			21.5057668660			21.5091645253			21.5091671982			21.5139998035			21.5175760015			21.5196658403			21.5213383343			21.5219190524			21.5238898072			21.5242082581			21.5245903565			21.5254295493			21.5278360974			21.5291727340			21.5339472723			21.5351462884			21.5354325059			21.5393046632			21.5443582818			21.5449931418			21.5477496843			21.5486853911			21.5500860930			21.5576234558			21.5601241163			21.5627540820			21.5661877136			21.5697737966			21.5756130107			21.5818837744			21.5820837962			21.5867727868			21.5908681332			21.5942761645			21.5962409748			21.5999250718			21.6037640938			21.6087086699			21.6093714212			21.6102940176			21.6130964973			21.6157091780			21.6190217936			21.6198372107			21.6248999042			21.6286545185			21.6299739072			21.6310945182			21.6313219504			21.6344626692			21.6369968202			21.6398966245			21.6426502324			21.6460296947			21.6505858165			21.6596312984			21.6634569880			21.6635627323			21.6653105639			21.6653804385			21.6665192545			21.6688158001			21.6705063564			21.6706088312			21.6712981018			21.6745867856			21.6764748893			21.6787507068			21.6823855051			21.6846870594			21.6894866953			21.6952926790			21.6957117016			21.6975707702			21.7028900605			21.7059442792			21.7075241742			21.7079843154			21.7175353057			21.7180851619			21.7215053124			21.7415759207			21.7421928339			21.7478652924			21.7489792111			21.7513664224			21.7539735331			21.7593737845			21.7596390800			21.7668417763			21.7711537754			21.7785621437			21.7786036391			21.7822388520			21.7851165358			21.7923144809			21.7960805765			21.8034811490			21.8043706928			21.8084803430			21.8130713784			21.8135954799			21.8135960547			21.8138966503			21.8181698404			21.8208079741			21.8249301696			21.8253882983			21.8425577177			21.8435356749			21.8475365604			21.8517751910			21.8550930262			21.8554044777			21.8584130758			21.8614552223			21.8639334148			21.8640007219			21.8643838866			21.8693428960			21.8725396639			21.8757773056			21.8822227742			21.8846658468			21.8901356979			21.8908356133			21.8911301745			21.8941874824			21.9002452526			21.9093945443			21.9188987475			21.9189980811			21.9205251321			21.9236846576			21.9255614864			21.9261596938			21.9264981265			21.9319708376			21.9377628859			21.9397556576			21.9432351832			21.9445841353			21.9449561624			21.9459982277			21.9495605530			21.9498699864			21.9523259196			21.9553950259			21.9560352965			21.9607300563			21.9629788332			21.9632654018			21.9658793709			21.9736821672			21.9752018396			21.9882636155			21.9934758308			21.9968248504			21.9981304973			21.9997466221			22.0026463827			22.0089486005			22.0090738580			22.0146024690			22.0175064111			22.0254260668			22.0273629877			22.0286984595			22.0294706481			22.0408307874			22.0483237480			22.0517593910			22.0528140630			22.0546547084			22.0611853507			22.0622606067			22.0637076605			22.0700420598			22.0711316277			22.0714133434			22.0721701141			22.0739148557			22.0783504618			22.0902074238			22.0948414622			22.0955356503			22.0959845886			22.0967477486			22.0969054267			22.0969344679			22.0976907764			22.0980949416			22.0994455218			22.1007369973			22.1019123795			22.1025502333			22.1026015057			22.1047071930			22.1048849318			22.1062251838			22.1066523424			22.1073955945			22.1075790588			22.1203846504			22.1374184706			22.1374718828			22.1391310163			22.1397986719			22.1441370954			22.1469947082			22.1489558761			22.1582536603			22.1621889757			22.1637049114			22.1702599762			22.1707337982			22.1714772875			22.1720882920			22.1738828305			22.1790657897			22.1801751761			22.1815998375			22.1863993290			22.1877381665			22.1909010359			22.1921917123			22.1933848700			22.1939769529			22.1966636020			22.1994842723			22.2008373060			22.2075940126			22.2123116699			22.2144209313			22.2176343956			22.2182978187			22.2221687469			22.2222464592			22.2247867387			22.2250072329			22.2296674004			22.2296697077			22.2306024778			22.2312823894			22.2348350565			22.2351326230			22.2353468701			22.2359620525			22.2363470093			22.2389031286			22.2408671320			22.2430937589			22.2481339851			22.2490889044			22.2546508527			22.2578989948			22.2590558351			22.2613254107			22.2656842048			22.2661373371			22.2663725886			22.2666887316			22.2682658415			22.2727155975			22.2731527074			22.2758679370			22.2799593128			22.2818169385			22.2860744812			22.2896131964			22.2917837631			22.2921075494			22.2924811322			22.2949828504			22.2953317161			22.2960427181			22.3000072857			22.3002586689			22.3013377621			22.3020066248			22.3083375733			22.3098559462			22.3123275910			22.3123796714			22.3168065092			22.3171256130			22.3181282892			22.3260782572			22.3287982629			22.3303480151			22.3358627642			22.3382193587			22.3398507354			22.3419065688			22.3425828534			22.3470903850			22.3482967362			22.3567421849			22.3588989900			22.3590924045			22.3746332781			22.3775231694			22.3780278601			22.3785079642			22.3792405538			22.3803767827			22.3808483836			22.3812383870			22.3840039467			22.3869468176			22.3887825621			22.3889563504			22.3902642533			22.4022142099			22.4094731959			22.4102580799			22.4117122173			22.4121310017			22.4176083615			22.4178546177			22.4354882275			22.4357509774			22.4400895066			22.4403320775			22.4405864853			22.4434058169			22.4514007867			22.4522722990			22.4526226049			22.4575618994			22.4618712387			22.4669663290			22.4674094641			22.4711600597			22.4740271618			22.4809374451			22.4809944608			22.4814417738			22.4835175849			22.4867481574			22.4890774766			22.4902631208			22.4912091650			22.4945378021			22.4947658609			22.4949944212			22.4991338961			22.5038643994			22.5075822484			22.5117099519			22.5127322171			22.5171949465			22.5201050166			22.5219794247			22.5239895346			22.5266298124			22.5277245744			22.5309942336			22.5332162878			22.5411197984			22.5439140225			22.5440693335			22.5440877141			22.5452457161			22.5513333247			22.5598574279			22.5600272730			22.5613740576			22.5629445975			22.5648850397			22.5692120555			22.5709244032			22.5767313411			22.5824757485			22.5868501934			22.5883975284			22.5889673291			22.5913578378			22.5934399939			22.5992927109			22.6011440725			22.6045950527			22.6055004704			22.6058300534			22.6097859044			22.6097899499			22.6105816371			22.6108678258			22.6109616744			22.6127509423			22.6144540475			22.6215053714			22.6244633769			22.6251290726			22.6272277948			22.6292070763			22.6292585565			22.6311820920			22.6318191154			22.6336136696			22.6365168346			22.6409324338			22.6456567046			22.6480831002			22.6487321593			22.6493404437			22.6508159025			22.6517589807			22.6520519555			22.6531040678			22.6589165703			22.6609411916			22.6634319783			22.6654959336			22.6689325473			22.6694195510			22.6697377401			22.6715888744			22.6748294502			22.6767358251			22.6767391180			22.6817392536			22.6928587686			22.7059250628			22.7142821134			22.7143817371			22.7150895472			22.7155916863			22.7161280605			22.7162874194			22.7216813417			22.7217597233			22.7254930686			22.7255892961			22.7272010794			22.7276885183			22.7277011284			22.7344433538			22.7351532421			22.7363625161			22.7414658744			22.7469683968			22.7526158550			22.7545794220			22.7608663121			22.7623557468			22.7692374127			22.7720429162			22.7728404354			22.7730035390			22.7732644566			22.7751076386			22.7759318054			22.7801442965			22.7816201129			22.7859575183			22.7950775372			22.7965534038			22.7983582376			22.8045865880			22.8076662890			22.8136287354			22.8161580372			22.8215689093			22.8217210654			22.8221295859			22.8235520694			22.8271582312			22.8302317093			22.8326747031			22.8351359714			22.8376074226			22.8392450841			22.8409043556			22.8442685170			22.8463561398			22.8476128748			22.8476399597			22.8513411464			22.8558925755			22.8564872584			22.8602845639			22.8630659086			22.8630823490			22.8660882388			22.8674256775			22.8675669488			22.8683979073			22.8694260845			22.8729809351			22.8782298341			22.8784457773			22.8842438034			22.8849921959			22.8878233479			22.8883719727			22.8928326326			22.8933305895			22.8957888827			22.8960980420			22.8987779617			22.8989114666			22.9076031132			22.9077334794			22.9137737690			22.9143018605			22.9155418532			22.9165133750			22.9202288817			22.9215307595			22.9226232541			22.9332204098			22.9357301114			22.9401237309			22.9415839321			22.9425000583			22.9448280596			22.9513341327			22.9541667248			22.9548591785			22.9561830278			22.9611912859			22.9630871193			22.9659848783			22.9662676308			22.9692786763			22.9724382032			22.9748928524			22.9802733419			22.9840402606			22.9857735852			22.9892079367			22.9958458531			22.9965001909			22.9989397154			22.9998106747			23.0023157621			23.0024037454			23.0031552285			23.0043059096			23.0066262341			23.0069612111			23.0079076500			23.0098683344			23.0173634531			23.0230072777			23.0240571145			23.0323056314			23.0328101791			23.0389484949			23.0433631581			23.0436996069			23.0449168059			23.0450131057			23.0476578173			23.0494559102			23.0506192100			23.0592401135			23.0619328776			23.0642229917			23.0683665959			23.0722604591			23.0745073637			23.0760523420			23.0797035382			23.0802627171			23.0827399823			23.0832882254			23.0843243704			23.0857051378			23.0915054146			23.0947341717			23.1008514821			23.1038460712			23.1044911919			23.1068317569			23.1101828894			23.1190470557			23.1195435718			23.1221431842			23.1283153760			23.1288852968			23.1376956405			23.1385544700			23.1422929221			23.1425358103			23.1445293168			23.1451994593			23.1471401836			23.1488706972			23.1504776519			23.1505751759			23.1506572046			23.1523841031			23.1528787658			23.1679001250			23.1680989571			23.1749983824			23.1806958584			23.1841889349			23.1862933390			23.1868405540			23.1891304472			23.1933634872			23.1976714216			23.1987421738			23.1997282746			23.2039445352			23.2047318028			23.2080965455			23.2106318473			23.2122054326			23.2122547420			23.2128068281			23.2129915278			23.2130309191			23.2176443732			23.2181397132			23.2203182459			23.2220318091			23.2246318368			23.2267679120			23.2290031984			23.2302807061			23.2344978682			23.2351413439			23.2384155383			23.2393716781			23.2408152064			23.2438276905			23.2469800238			23.2487661172			23.2500462016			23.2506980146			23.2517217467			23.2637026413			23.2641301556			23.2644389834			23.2768218330			23.2797787417			23.2807637174			23.2812456029			23.2842603866			23.2855612490			23.2956564025			23.2962099098			23.3052315601			23.3065381709			23.3073431566			23.3089633254			23.3115909436			23.3124031557			23.3205492116			23.3245522020			23.3309436778			23.3381177850			23.3384975279			23.3402102889			23.3408575061			23.3412719538			23.3426538431			23.3434801166			23.3517544428			23.3607042195			23.3615555415			23.3667325413			23.3743873084			23.3793437276			23.3801459293			23.3837920596			23.3850323514			23.3919044849			23.3940921199			23.3962251519			23.3966232767			23.3993133946			23.4070856372			23.4116009828			23.4126812799			23.4163972583			23.4189852398			23.4229813664			23.4272964283			23.4292519336			23.4326345612			23.4328866228			23.4401061443			23.4433551312			23.4444885112			23.4460531103			23.4484452624			23.4550440727			23.4608240860			23.4635226674			23.4711296699			23.4720023836			23.4720363237			23.4722355491			23.4736405549			23.4755193807			23.4764906035			23.4794002836			23.4821684758			23.4828581534			23.4870968610			23.4876600813			23.4886060168			23.4887173039			23.4945241574			23.4986301786			23.4998035050			23.5032153030			23.5053782154			23.5055983283			23.5056198644			23.5157163187			23.5184795430			23.5193776687			23.5224731784			23.5234367312			23.5259209016			23.5326649281			23.5389307555			23.5390628282			23.5418237562			23.5430027544			23.5437009466			23.5437218228			23.5476353098			23.5520370706			23.5539365154			23.5551980240			23.5572942747			23.5680798078			23.5704834512			23.5743354272			23.5756682813			23.5764991891			23.5784671441			23.5810339576			23.5813877770			23.5824041578			23.5855063061			23.5935699723			23.5939674894			23.5948602232			23.5969464061			23.6030622898			23.6046121705			23.6077822117			23.6183242770			23.6219250770			23.6220378679			23.6227033409			23.6247356059			23.6258959481			23.6288372353			23.6334909220			23.6383135851			23.6395729305			23.6421713614			23.6537743733			23.6545508184			23.6573359725			23.6574664985			23.6592293534			23.6610047453			23.6620612833			23.6635168201			23.6636904648			23.6676981817			23.6683626029			23.6757435642			23.6861930221			23.6871882973			23.6966744547			23.6973081865			23.6974240187			23.6999359333			23.7012089334			23.7052087257			23.7108467370			23.7200831822			23.7228721029			23.7242114474			23.7283279446			23.7339548202			23.7361160271			23.7369792654			23.7403782128			23.7408262856			23.7476346211			23.7493105871			23.7511924291			23.7516231745			23.7534857229			23.7558206476			23.7585102257			23.7643043982			23.7652117008			23.7663826947			23.7671159898			23.7699719600			23.7775388956			23.7775996543			23.7780965273			23.7791358262			23.7792405071			23.7822285743			23.7849845885			23.7860693883			23.7874016705			23.7879314460			23.7930804049			23.7960004455			23.7966259642			23.7969216535			23.7969933861			23.8093193423			23.8188918621			23.8211356531			23.8217535586			23.8255231806			23.8293421690			23.8331200358			23.8376083942			23.8382494847			23.8420389213			23.8450162599			23.8492925494			23.8503084537			23.8548662013			23.8559386344			23.8628388108			23.8637948778			23.8655055229			23.8666883779			23.8742343164			23.8819604039			23.8861033574			23.8918305309			23.8934878806			23.8983920614			23.8984663099			23.8986851009			23.9011365217			23.9041924147			23.9126611591			23.9151497797			23.9160267569			23.9187656878			23.9244598068			23.9274820132			23.9290571254			23.9317733483			23.9383553609			23.9409947635			23.9416152448			23.9456105074			23.9499192327			23.9528223087			23.9539136651			23.9555038096			23.9611668552			23.9686112802			23.9689185461			23.9703283070			23.9716173839			23.9725774103			23.9761400672			23.9761665005			23.9791032212			23.9824485720			23.9852061127			23.9859696929			23.9871641352			23.9883541069			23.9895052221			23.9904340842			23.9921917103			23.9966667081			23.9986877501			24.0006531330			24.0014044433			24.0021814285			24.0030331292			24.0084348746			24.0095791903			24.0113945225			24.0174942721			24.0206579570			24.0212509813			24.0215192674			24.0241629381			24.0256035330			24.0292372498			24.0303511974			24.0312718246			24.0371186883			24.0391676151			24.0428370473			24.0506296786			24.0583449378			24.0585525358			24.0612358573			24.0621353855			24.0653023634			24.0663144830			24.0683700747			24.0687341940			24.0699576921			24.0703298609			24.0704844820			24.0725414357			24.0769613139			24.0779773914			24.0869069490			24.0883647230			24.0886485016			24.1050434920			24.1078135932			24.1146747412			24.1182851528			24.1250335296			24.1293979258			24.1298113946			24.1326399078			24.1345661346			24.1369545478			24.1379031755			24.1420760028			24.1450555841			24.1468064052			24.1490372882			24.1491702747			24.1496158162			24.1531201230			24.1545798621			24.1563588868			24.1597039231			24.1646903586			24.1706083551			24.1708155085			24.1763897144			24.1790888509			24.1791564665			24.1792222900			24.1803980855			24.1895569385			24.1970717843			24.2020506249			24.2023793710			24.2027816686			24.2053082555			24.2054889124			24.2069204900			24.2095632281			24.2116605242			24.2127850386			24.2144001036			24.2162968057			24.2171022127			24.2297339786			24.2366604660			24.2464792068			24.2483605292			24.2493444030			24.2496705592			24.2524108592			24.2591690958			24.2611623549			24.2618461155			24.2624400037			24.2652115446			24.2709610260			24.2718954278			24.2733030743			24.2774474314			24.2775934090			24.2799061554			24.2804540654			24.2814663619			24.2926185236			24.2933440375			24.2940889747			24.2998274710			24.2998758984			24.3001766181			24.3018390314			24.3048028093			24.3048167655			24.3058267184			24.3099805982			24.3108677962			24.3132517452			24.3207716242			24.3211251673			24.3248909586			24.3311423956			24.3377318956			24.3418438141			24.3422721512			24.3507344229			24.3545180050			24.3577848294			24.3624893370			24.3634082087			24.3671857229			24.3724779301			24.3793414584			24.3811946308			24.3818333859			24.3834196298			24.3869644238			24.3878373108			24.3879572643			24.3898490877			24.3962930016			24.3963332735			24.4057257715			24.4091835033			24.4126109432			24.4135680694			24.4159536576			24.4191064540			24.4204599891			24.4225721215			24.4239543039			24.4296751778			24.4342571126			24.4349089384			24.4401957116			24.4427981429			24.4459797957			24.4578143482			24.4608705647			24.4620784527			24.4647907264			24.4743600525			24.4745627643			24.4767494400			24.4801880174			24.4826576556			24.4846956201			24.4924655159			24.4934534081			24.5057482000			24.5059321809			24.5064741911			24.5064744080			24.5080193663			24.5125073964			24.5145612536			24.5151771674			24.5185299546			24.5276521629			24.5297904172			24.5320641549			24.5388171685			24.5455131993			24.5511361059			24.5541173911			24.5565378413			24.5605219378			24.5607157768			24.5672877096			24.5688944700			24.5700546033			24.5749729901			24.5789157957			24.5833829608			24.5869153713			24.5870060092			24.5903295774			24.5936346068			24.5964234757			24.5968096537			24.6005972521			24.6094693707			24.6106071537			24.6123103862			24.6132969231			24.6136969640			24.6202868809			24.6209477300			24.6233768747			24.6272082945			24.6311213256			24.6354193272			24.6388821675			24.6406555035			24.6417167900			24.6459448543			24.6480654972			24.6508379068			24.6603926392			24.6637094904			24.6649777584			24.6671081184			24.6690310347			24.6699009765			24.6801582367			24.6879795227			24.6900117859			24.6904741559			24.6905438192			24.6914686529			24.6917233132			24.6917661507			24.6950290998			24.6974295667			24.6988806500			24.7005860114			24.7015255564			24.7018550116			24.7043480442			24.7073629869			24.7084818061			24.7107355803			24.7142686190			24.7185929655			24.7186169183			24.7207054721			24.7228646474			24.7270851729			24.7278524095			24.7296518202			24.7377523144			24.7385970188			24.7391397758			24.7460544997			24.7476703121			24.7544391277			24.7547013476			24.7576322125			24.7683198052			24.7745781181			24.7763328457			24.7768606588			24.7855513633			24.7860669208			24.7873580333			24.7902102996			24.7988756951			24.8005879877			24.8015754756			24.8055174106			24.8059635285			24.8089230241			24.8160507872			24.8238242225			24.8241640137			24.8247359692			24.8319087078			24.8321374424			24.8407578500			24.8425245601			24.8484959246			24.8541069170			24.8599197254			24.8678980798			24.8679155102			24.8685054240			24.8714876495			24.8728033409			24.8731397513			24.8732723602			24.8738007116			24.8770995598			24.8795172734			24.8845013630			24.8872939976			24.8891994206			24.8916129565			24.8937033130			24.8970429543			24.8989655654			24.9006639366			24.9030431887			24.9032130698			24.9057334304			24.9083691226			24.9133781094			24.9181468380			24.9193339296			24.9198167961			24.9206498117			24.9223229246			24.9226939800			24.9266461646			24.9302047310			24.9315727242			24.9339070360			24.9412482971			24.9414230594			24.9419867869			24.9420395887			24.9498388059			24.9515822985			24.9547585039			24.9556949137			24.9587419487			24.9590283660			24.9605307298			24.9636998218			24.9666061293			24.9703077617			24.9709184326			24.9719974866			24.9795471801			24.9878119139			24.9938445343			24.9953193352			25.0075624886			25.0094791102			25.0132986887			25.0186799441			25.0245057953			25.0266312655			25.0315116510			25.0372747567			25.0386596383			25.0391628940			25.0484554069			25.0534913692			25.0550672721			25.0586701443			25.0604087840			25.0604775962			25.0729564520			25.0780040358			25.0799860390			25.0855420659			25.0857571959			25.0912016746			25.0917391645			25.0921827825			25.0932028957			25.0939902605			25.0956606732			25.0973527812			25.0981865091			25.1019648122			25.1036794654			25.1066802724			25.1080696180			25.1082728758			25.1108957508			25.1145867845			25.1155307339			25.1242909499			25.1295333283			25.1333803581			25.1355445374			25.1405998602			25.1423265338			25.1430754192			25.1434151290			25.1444494638			25.1459784115			25.1564243828			25.1604981026			25.1643290209			25.1645086139			25.1662117360			25.1667880602			25.1675745052			25.1676986873			25.1677305423			25.1694689448			25.1699161995			25.1732238669			25.1762695363			25.1772004920			25.1782502343			25.1787693836			25.1825229731			25.1832540873			25.1868531492			25.1928579163			25.1966199263			25.2092692532			25.2113438356			25.2129818927			25.2130480248			25.2135530910			25.2227026201			25.2252507924			25.2286556586			25.2289074302			25.2347051943			25.2367398788			25.2378684395			25.2404123719			25.2418525938			25.2421253167			25.2438187836			25.2456321398			25.2563526997			25.2614118492			25.2620925956			25.2631544131			25.2641907785			25.2724100993			25.2759018793			25.2768634610			25.2782109032			25.2832544336			25.2937109965			25.2962305242			25.2990876518			25.3005425400			25.3043415617			25.3114646957			25.3245778372			25.3287686860			25.3329338643			25.3354676959			25.3363000161			25.3392889372			25.3398521177			25.3406932736			25.3411981142			25.3456178366			25.3498803401			25.3511872386			25.3531868794			25.3542261175			25.3561815370			25.3581921030			25.3594649182			25.3642428110			25.3667149792			25.3720386199			25.3806283449			25.3819038016			25.3948753235			25.4027121528			25.4056327058			25.4064190838			25.4073329572			25.4110505307			25.4188175257			25.4257754546			25.4300321236			25.4301269150			25.4328045947			25.4343955444			25.4358792854			25.4379447557			25.4392530131			25.4405888954			25.4414505802			25.4549843313			25.4550158931			25.4550203460			25.4552323507			25.4571564379			25.4583909341			25.4612831665			25.4623928381			25.4654361110			25.4678392426			25.4681383320			25.4682778436			25.4691066386			25.4710912069			25.4819961388			25.4827104379			25.4877530748			25.4928809439			25.4970068324			25.5044687772			25.5084508369			25.5093434220			25.5117268993			25.5127438110			25.5169029772			25.5170362085			25.5174755742			25.5200135173			25.5221673059			25.5240331775			25.5244065104			25.5245946329			25.5334361767			25.5428869591			25.5453336763			25.5474708015			25.5475393279			25.5518663533			25.5550255901			25.5553215530			25.5583209866			25.5640920785			25.5657754271			25.5712476251			25.5841248579			25.5851714846			25.5871448196			25.5871751526			25.5903994096			25.5922511802			25.5971277263			25.5994178891			25.6069171233			25.6069278665			25.6071793945			25.6072685999			25.6135220383			25.6144145096			25.6160312544			25.6165096238			25.6174201469			25.6183781700			25.6238349046			25.6344716036			25.6358189654			25.6386312630			25.6397795134			25.6398825143			25.6409366078			25.6473907441			25.6522572106			25.6534138141			25.6580652406			25.6680694467			25.6730264997			25.6763300836			25.6791750987			25.6802532345			25.6847316593			25.6847330529			25.6865826357			25.6920719379			25.6922747798			25.6932472516			25.6965415067			25.7036482374			25.7036868319			25.7038156182			25.7047059264			25.7051691664			25.7052752433			25.7055241773			25.7100302243			25.7103535967			25.7209839711			25.7210613155			25.7232217177			25.7285751603			25.7353133927			25.7386233627			25.7410239120			25.7446403937			25.7475026976			25.7480971448			25.7498242992			25.7499148926			25.7560109676			25.7609245993			25.7625167449			25.7656045835			25.7675704348			25.7752417410			25.7768564001			25.7795914283			25.7859771093			25.7864352068			25.8022254358			25.8025046638			25.8049561545			25.8138995296			25.8195965135			25.8232387547			25.8247791112			25.8249689675			25.8258963742			25.8285488405			25.8285488539			25.8285580946			25.8285601353			25.8286742197			25.8287496029			25.8294192725			25.8297254488			25.8303401388			25.8316154336			25.8353036006			25.8361224906			25.8375508766			25.8404059297			25.8427051933			25.8453639855			25.8504103692			25.8605657456			25.8610206140			25.8616868641			25.8633623656			25.8645270533			25.8683552355			25.8689015473			25.8720756011			25.8723605431			25.8746975048			25.8786206544			25.8808256866			25.8888838987			25.8910125201			25.8920100748			25.8951261462			25.8952366373			25.8974197720			25.8999789075			25.9046849852			25.9057448947			25.9109093000			25.9117222416			25.9143563293			25.9189396513			25.9232461691			25.9239279775			25.9261023721			25.9274267474			25.9308343722			25.9344113968			25.9367477263			25.9374723498			25.9402220548			25.9457638641			25.9461185847			25.9463508442			25.9515611866			25.9548359673			25.9573053445			25.9609746743			25.9646653974			25.9662396121			25.9695382113			25.9724518684			25.9742617644			25.9761630543			25.9807287174			25.9811711876			25.9831202688			25.9852130115			25.9857297670			25.9893071886			25.9964228584			26.0003254780			26.0040620147			26.0048137088			26.0078815045			26.0110311023			26.0114472533			26.0143003638			26.0164041039			26.0174318011			26.0234217611			26.0260666933			26.0337999249			26.0358941987			26.0372806245			26.0391286497			26.0436871255			26.0477001753			26.0477564514			26.0492058955			26.0494949836			26.0512825674			26.0563759354			26.0565768981			26.0626013124			26.0656792831			26.0668579550			26.0735566841			26.0745453142			26.0794363519			26.0819955248			26.0833119170			26.0868518576			26.0920079625			26.0930593590			26.0933219991			26.0981865566			26.0986887024			26.0999360012			26.1002798992			26.1017383849			26.1028395124			26.1068089745			26.1143958695			26.1269062858			26.1292733123			26.1299966840			26.1301538553			26.1381018777			26.1387582330			26.1400991085			26.1412239840			26.1423902259			26.1443841472			26.1478336780			26.1483683993			26.1545296461			26.1572763314			26.1574409423			26.1608606358			26.1629441285			26.1664766144			26.1676814694			26.1692815181			26.1703193038			26.1710084783			26.1723219013			26.1743343724			26.1806671403			26.1886638527			26.1913120265			26.1913332320			26.1920510141			26.1929921484			26.1954725098			26.1955368419			26.1959361969			26.2034680083			26.2040357248			26.2142168354			26.2210456286			26.2292811404			26.2311131897			26.2327537598			26.2342746155			26.2451772635			26.2466989109			26.2474554788			26.2618963546			26.2691996563			26.2732593217			26.2752093935			26.2844759032			26.2867802302			26.2931647674			26.2947880014			26.3042526001			26.3053762315			26.3063281273			26.3067417607			26.3135038323			26.3230999360			26.3237901726			26.3332076085			26.3402143941			26.3467491253			26.3509765147			26.3546503313			26.3547440615			26.3629185612			26.3643402228			26.3645292954			26.3655464538			26.3755161032			26.3767894950			26.3775569523			26.3851704939			26.3887215411			26.3955648984			26.3999061276			26.4009595921			26.4014586669			26.4113610787			26.4165540695			26.4186632063			26.4218720969			26.4236993903			26.4335814283			26.4370557217			26.4380183953			26.4483692828			26.4486405118			26.4523324002			26.4534183218			26.4543367980			26.4615410600			26.4626860486			26.4643063075			26.4656095027			26.4658105589			26.4689373594			26.4753675460			26.4836815768			26.4884061269			26.4938701125			26.4940918048			26.4988118228			26.5064501390			26.5098031045			26.5123731508			26.5142130297			26.5215512535			26.5284324157			26.5298516192			26.5334514981			26.5336854156			26.5367559039			26.5499362384			26.5547376156			26.5584021358			26.5590913156			26.5591788453			26.5603036688			26.5611265764			26.5665591326			26.5773293084			26.5779590239			26.5788340641			26.5792336606			26.5814743062			26.5836380445			26.5844221620			26.5864979549			26.5939344778			26.5955724447			26.5974881447			26.5977911669			26.5991744898			26.6034240173			26.6042168614			26.6046341662			26.6061785953			26.6067402327			26.6096747900			26.6301117661			26.6343580952			26.6347666712			26.6443659947			26.6474846823			26.6481972373			26.6493319429			26.6512571698			26.6520814402			26.6621672103			26.6633116593			26.6645494607			26.6661343531			26.6697858891			26.6707020509			26.6713519188			26.6717260268			26.6727907534			26.6730072799			26.6751765778			26.6766304123			26.6781251614			26.6831627700			26.6858515278			26.6872194929			26.6890460675			26.6903990358			26.6980855578			26.7013919845			26.7114837039			26.7191619219			26.7224358411			26.7271242361			26.7295297017			26.7308607475			26.7327202342			26.7333574195			26.7345421023			26.7394680173			26.7405977342			26.7438517761			26.7474021236			26.7535451662			26.7537867057			26.7538445330			26.7547523247			26.7548843842			26.7559261044			26.7569460984			26.7586460000			26.7588770301			26.7642340134			26.7707858018			26.7717310719			26.7728020482			26.7810641881			26.7998314144			26.8011026073			26.8016532112			26.8253202398			26.8287642133			26.8288617518			26.8292103168			26.8296673722			26.8309188079			26.8330154501			26.8375077687			26.8395739250			26.8398063307			26.8422076795			26.8519870403			26.8525346571			26.8528002418			26.8644619584			26.8662687232			26.8675514010			26.8723497799			26.8734367348			26.8748559999			26.8756200412			26.8777887535			26.8790064540			26.8812628362			26.8846634439			26.8900690908			26.8903160364			26.8988287110			26.9080457501			26.9101511989			26.9145057308			26.9151695107			26.9155334544			26.9156909822			26.9167205520			26.9176080661			26.9247076963			26.9370604693			26.9392391719			26.9413001910			26.9431486040			26.9479453479			26.9588614600			26.9594409251			26.9616508807			26.9688826575			26.9729408786			26.9797443782			26.9798998853			26.9819607324			26.9838378124			26.9846729546			26.9852434625			26.9882551541			26.9898721007			26.9940861855			26.9971937358			27.0009604123			27.0032317454			27.0066370423			27.0162179733			27.0180855543			27.0191304863			27.0244693302			27.0252015304			27.0285686101			27.0341847580			27.0365829927			27.0497618942			27.0506992440			27.0510665341			27.0529872522			27.0602272198			27.0614735804			27.0750231082			27.0753480587			27.0815799674			27.0861987163			27.0913079748			27.0957809602			27.1037637420			27.1098547243			27.1105798898			27.1106143417			27.1127559162			27.1188661950			27.1192900047			27.1207271612			27.1219171558			27.1285951125			27.1304943388			27.1329970464			27.1331321398			27.1378828535			27.1387080027			27.1393438781			27.1403952372			27.1420466552			27.1421568674			27.1491406174			27.1499587424			27.1593138056			27.1610264335			27.1751747034			27.1833980973			27.1862383667			27.1874422800			27.1906745728			27.1909461451			27.1975187665			27.2016362742			27.2094786267			27.2117318882			27.2177331026			27.2180280708			27.2274345561			27.2318123632			27.2336723438			27.2343070151			27.2348986997			27.2378376834			27.2393353142			27.2412515049			27.2421486550			27.2455696361			27.2457675658			27.2508088612			27.2516174512			27.2598469997			27.2606246276			27.2612842098			27.2616725559			27.2658726879			27.2689472175			27.2690349627			27.2707176983			27.2737170437			27.2738316658			27.2762462180			27.2802171286			27.2878515583			27.2918117411			27.2946017709			27.2949771301			27.2952346700			27.2974103221			27.3030168871			27.3084108520			27.3102854619			27.3142734370			27.3146468627			27.3169972796			27.3223267465			27.3225322545			27.3296542445			27.3301238215			27.3309161143			27.3399126223			27.3412257665			27.3456917159			27.3483474924			27.3500189186			27.3528699187			27.3562691276			27.3603457404			27.3634940431			27.3707966584			27.3726963672			27.3909608488			27.3924014692			27.3955534087			27.3984298540			27.4059233224			27.4175245021			27.4184245283			27.4192639448			27.4206961529			27.4207534395			27.4214368966			27.4335569255			27.4364091271			27.4370253965			27.4430678663			27.4467518198			27.4529291933			27.4608834284			27.4614206936			27.4656142368			27.4685365653			27.4697378809			27.4705642663			27.4709981926			27.4710967855			27.4730552186			27.4760452422			27.4788207351			27.4877099347			27.4889435216			27.4895342944			27.4896930768			27.4970697086			27.5035144850			27.5110372267			27.5146444378			27.5202154319			27.5231838590			27.5234215641			27.5245293127			27.5247223347			27.5333047636			27.5355550371			27.5391839292			27.5450523386			27.5495038977			27.5516647658			27.5524221038			27.5526576746			27.5527958239			27.5621486198			27.5838709757			27.5845468952			27.5933243634			27.5937236221			27.5939989269			27.5940677885			27.5955748262			27.5963458171			27.6001224514			27.6011473620			27.6048927842			27.6051094780			27.6051763885			27.6074398836			27.6080910877			27.6084705412			27.6106475482			27.6167121024			27.6195242480			27.6210557866			27.6217933184			27.6238703973			27.6239572886			27.6242749104			27.6270938676			27.6345291225			27.6352080985			27.6477241465			27.6538577974			27.6548143306			27.6608081781			27.6654077498			27.6669910062			27.6703990823			27.6708931351			27.6721635431			27.6738050526			27.6767737554			27.6819690872			27.6884143544			27.6964344822			27.6964862727			27.6977118566			27.6993696213			27.7004175626			27.7013440746			27.7065193682			27.7068860274			27.7070747235			27.7136407314			27.7149112105			27.7209985377			27.7211747736			27.7230957406			27.7355747021			27.7399411377			27.7434762279			27.7494315811			27.7509998859			27.7525770347			27.7526313067			27.7539063742			27.7552742066			27.7578184020			27.7591338660			27.7604713755			27.7605837074			27.7653610657			27.7714706294			27.7730433075			27.7758267631			27.7766172570			27.7836535828			27.7843679960			27.7851460661			27.7854727091			27.7858347994			27.7904566698			27.7914761598			27.7925689578			27.7947306727			27.8047649660			27.8108047853			27.8141693346			27.8192639126			27.8203155495			27.8263307152			27.8284907471			27.8290345460			27.8340938775			27.8413105594			27.8553112825			27.8585790613			27.8631371655			27.8675335200			27.8678711367			27.8728457686			27.8742725916			27.8807147076			27.8826563929			27.8830755162			27.8834968803			27.8845285059			27.8872122767			27.8876187722			27.8880836326			27.8882454155			27.8902309981			27.8909290028			27.8925153970			27.8942022695			27.8947433362			27.8965833590			27.8972129370			27.8974561105			27.8982635317			27.9044612981			27.9048790527			27.9116730009			27.9252503606			27.9260890980			27.9287417484			27.9316075863			27.9320146593			27.9327208859			27.9364015956			27.9406267789			27.9419098010			27.9443848676			27.9468939019			27.9489871859			27.9490220835			27.9495420338			27.9503345869			27.9596976363			27.9707559286			27.9728570754			27.9735917631			27.9748597690			27.9765512519			27.9811118379			27.9855894714			27.9872358514			27.9888033047			27.9946582951			27.9955059966			27.9956090176			28.0003925316			28.0053887641			28.0059583892			28.0070062164			28.0089524816			28.0089582677			28.0089965958			28.0138796718			28.0150772143			28.0245129264			28.0268831896			28.0273966464			28.0274134878			28.0335393667			28.0361488817			28.0437821069			28.0477396364			28.0494096548			28.0508628123			28.0522813066			28.0596582277			28.0645765820			28.0713494928			28.0737089654			28.0777255391			28.0893136760			28.0896822217			28.0938885838			28.0965308201			28.1007179618			28.1018411567			28.1025869769			28.1053426877			28.1070009595			28.1070009791			28.1070009954			28.1084467025			28.1098337927			28.1110855611			28.1124458682			28.1173310361			28.1184077056			28.1192510251			28.1193802637			28.1200372308			28.1216450917			28.1288878219			28.1292150416			28.1297835618			28.1299382958			28.1313150641			28.1315446943			28.1386672758			28.1423040310			28.1439570711			28.1518619389			28.1520562604			28.1561207073			28.1566428509			28.1585374787			28.1592019520			28.1610419978			28.1624361462			28.1625567562			28.1688947999			28.1807542059			28.1870372546			28.1909646611			28.1944617050			28.1951045747			28.1962316995			28.1987698482			28.1987977198			28.2043438970			28.2058102637			28.2167805027			28.2192319701			28.2195657829			28.2197323046			28.2197864535			28.2394886597			28.2421300222			28.2433586071			28.2511913749			28.2555979806			28.2581436760			28.2592337470			28.2605873176			28.2609450104			28.2618936974			28.2623403394			28.2636851400			28.2693525324			28.2704323527			28.2757279776			28.2880655100			28.3004383778			28.3033677404			28.3059528438			28.3092603410			28.3116993006			28.3137054403			28.3137135239			28.3159462507			28.3276119016			28.3337551273			28.3367410501			28.3381916326			28.3492931143			28.3549858196			28.3578081495			28.3628303987			28.3639155076			28.3639493043			28.3685087839			28.3738250697			28.3760653067			28.3819456854			28.3859671532			28.3900399163			28.3926453802			28.3927645169			28.3940559736			28.3957068208			28.4011945152			28.4023822443			28.4072440621			28.4100239726			28.4182886783			28.4205464594			28.4205836018			28.4215912475			28.4224870312			28.4251147764			28.4341236613			28.4363076068			28.4407065043			28.4447828731			28.4532004804			28.4541715829			28.4548107184			28.4564440597			28.4566658018			28.4576934146			28.4597243104			28.4597889706			28.4597923771			28.4677056883			28.4694557771			28.4876254300			28.4929224700			28.4935308353			28.4987514781			28.5074617768			28.5105796408			28.5180048314			28.5198081376			28.5252580466			28.5265612642			28.5305806610			28.5410066474			28.5481038100			28.5483824925			28.5553323812			28.5554677135			28.5597050976			28.5627118275			28.5648502592			28.5728085999			28.5759939119			28.5773927453			28.5780826646			28.5830039411			28.5909685691			28.5935498777			28.5963444132			28.5986639009			28.5988180659			28.6031150815			28.6031702537			28.6097355257			28.6138078569			28.6224594254			28.6226421573			28.6247517227			28.6250387139			28.6253340752			28.6268828884			28.6268835249			28.6312018404			28.6315372359			28.6399500558			28.6428419123			28.6433399000			28.6458236254			28.6500848024			28.6550969778			28.6564350080			28.6698959598			28.6704845001			28.6721358510			28.6735616792			28.6739479600			28.6778523756			28.6791120466			28.6793680686			28.6837460790			28.6929987747			28.6953090529			28.6964853994			28.6992938078			28.7028316868			28.7035602883			28.7045253319			28.7059308989			28.7063220497			28.7108426518			28.7149250388			28.7212490813			28.7265791192			28.7281882483			28.7286233923			28.7305245598			28.7490713078			28.7558664803			28.7580842133			28.7601030794			28.7620139954			28.7640609244			28.7665969186			28.7696840401			28.7697523407			28.7710455539			28.7732970918			28.7778340987			28.7779530858			28.7779721311			28.8033177612			28.8061181160			28.8071974652			28.8079483196			28.8127840169			28.8178346883			28.8230333389			28.8248283569			28.8343462216			28.8481643018			28.8506851305			28.8550838686			28.8557807334			28.8576928594			28.8588217195			28.8602335092			28.8652241651			28.8666152980			28.8723106930			28.8784994091			28.8822174177			28.8862826157			28.8866497360			28.8872720479			28.8911300439			28.8919150160			28.8974508405			28.8994419319			28.9037220402			28.9043668713			28.9067807152			28.9069497215			28.9072123588			28.9103231015			28.9133299274			28.9176168755			28.9250677053			28.9251011023			28.9301780144			28.9321179746			28.9334073488			28.9366234074			28.9383533095			28.9427342949			28.9442410044			28.9471597897			28.9551980079			28.9598054014			28.9604966490			28.9611512229			28.9625722690			28.9704193695			28.9768970973			28.9780545207			28.9786241295			28.9818178079			28.9851125095			28.9870805751			28.9877760436			28.9995607597			29.0043379080			29.0054498859			29.0066192577			29.0095563342			29.0141287465			29.0166022455			29.0243742157			29.0252423792			29.0260112887			29.0311938893			29.0346381451			29.0411211500			29.0467141744			29.0475650138			29.0481128888			29.0487792054			29.0550363807			29.0591091860			29.0742121258			29.0805706466			29.0807440179			29.0839945543			29.0848195140			29.0884879546			29.0945039519			29.0968015048			29.1001973994			29.1006244758			29.1024277471			29.1060744927			29.1103594288			29.1119715935			29.1122403196			29.1172637104			29.1200577570			29.1203297637			29.1242145023			29.1287307011			29.1310182079			29.1328840463			29.1388174570			29.1699532743			29.1816174870			29.1818449999			29.1831234831			29.1846174737			29.1848246637			29.1862791978			29.1975349952			29.2026475516			29.2081254446			29.2081965253			29.2128549152			29.2144903290			29.2218307454			29.2246383279			29.2247030899			29.2253613902			29.2268166628			29.2330477026			29.2343219214			29.2350598065			29.2366100808			29.2394532389			29.2412898256			29.2541679763			29.2619782603			29.2631147109			29.2663143912			29.2694392228			29.2743632715			29.2975412009			29.3035766073			29.3039088064			29.3102202153			29.3131989301			29.3216393007			29.3277252482			29.3297853356			29.3308788158			29.3314118709			29.3373555798			29.3391025083			29.3462939800			29.3498728790			29.3512297905			29.3566041759			29.3601976928			29.3616010479			29.3700791236			29.3722976209			29.3753179617			29.3774177707			29.3799127130			29.3849601602			29.3856585606			29.3905293551			29.3906275836			29.3912163420			29.3919490074			29.3922820793			29.3923433963			29.4025085175			29.4106575580			29.4114837355			29.4186830156			29.4264236457			29.4307681853			29.4358676526			29.4484415574			29.4542069866			29.4546631399			29.4571137451			29.4584873740			29.4616927922			29.4627648684			29.4675733120			29.4684285033			29.4798555709			29.4817397864			29.4833334854			29.4950892882			29.5001684703			29.5124902585			29.5130027378			29.5214334471			29.5268354298			29.5269220463			29.5300694940			29.5327403138			29.5359388503			29.5494073910			29.5495256772			29.5503104715			29.5515858947			29.5558061618			29.5602597982			29.5806122615			29.5858180690			29.5882629969			29.5898116187			29.5924905305			29.5925075496			29.5940667323			29.6054350963			29.6055764562			29.6081830686			29.6211502883			29.6230655072			29.6297009948			29.6354129366			29.6444972891			29.6469313397			29.6497650404			29.6530586837			29.6535410511			29.6539719276			29.6573504202			29.6602459601			29.6617171412			29.6716410973			29.6825865744			29.6865704260			29.6867473496			29.6892306739			29.6921441424			29.6983730397			29.7004671380			29.7020793618			29.7034155999			29.7051482314			29.7054282839			29.7055122708			29.7187495172			29.7204909898			29.7228178560			29.7314843739			29.7452612536			29.7516189259			29.7529625696			29.7610383082			29.7734857952			29.7751710488			29.7858357891			29.7954226370			29.8040993727			29.8061456273			29.8063434426			29.8192963977			29.8240937200			29.8291791230			29.8314342368			29.8328881074			29.8372058653			29.8441582408			29.8459937708			29.8493320279			29.8497532669			29.8498089222			29.8512888452			29.8593437099			29.8669453490			29.8714146448			29.8736578132			29.8751451586			29.8774754861			29.8880831253			29.8928227555			29.8979142077			29.9015987849			29.9040346192			29.9086773835			29.9104148483			29.9179659497			29.9184595881			29.9228223609			29.9233969439			29.9363957910			29.9469246319			29.9538368865			29.9567466940			29.9621004247			29.9638536501			29.9650092271			29.9650343397			29.9659631127			29.9731345597			29.9803875783			29.9832180203			29.9843350249			29.9869176700			29.9910178347			30.0006943989			30.0036918825			30.0174890443			30.0219582685			30.0239847529			30.0268693585			30.0289224788			30.0308264438			30.0449827427			30.0517975799			30.0543148854			30.0598392172			30.0644467911			30.0685147073			30.0689220209			30.0732338543			30.0734300762			30.0748689750			30.0795035880			30.0806291388			30.0825370437			30.0844965494			30.0948940352			30.0953922557			30.0962060225			30.0984067225			30.1257166979			30.1364559617			30.1385774863			30.1389201990			30.1432345213			30.1452909500			30.1564075528			30.1585949338			30.1603638403			30.1605312359			30.1709000126			30.1711583045			30.1829316995			30.1869190711			30.1877838242			30.1928633198			30.2014788965			30.2036671748			30.2100102043			30.2119618410			30.2215331622			30.2251019890			30.2298936451			30.2366797887			30.2377693736			30.2430179964			30.2532969250			30.2567350661			30.2600774228			30.2617720213			30.2679004813			30.2681140627			30.2722206646			30.2781058428			30.2788725930			30.2837661056			30.2849188203			30.3000863570			30.3198850546			30.3217048357			30.3282226994			30.3322488414			30.3334278234			30.3371440277			30.3447745605			30.3498448116			30.3499411048			30.3501091741			30.3654511941			30.3654512506			30.3684271838			30.3731726555			30.3735763128			30.3771051803			30.3822372184			30.3839605270			30.4002386361			30.4016350705			30.4096771818			30.4105265100			30.4164267160			30.4201178908			30.4310949697			30.4342206796			30.4363593920			30.4487995803			30.4640323707			30.4669892440			30.4707511029			30.4777966348			30.4978304669			30.5026255645			30.5097442329			30.5132215819			30.5221892534			30.5299205656			30.5449424016			30.5464907709			30.5468787026			30.5524397875			30.5558071810			30.5669401410			30.5726895961			30.5741844629			30.5750235681			30.5913673154			30.6059228759			30.6080283226			30.6090665128			30.6095243425			30.6180633291			30.6303267958			30.6467666180			30.6500558754			30.6527725971			30.6562298337			30.6585186122			30.6635069533			30.6702648496			30.6706587828			30.6756965409			30.6862692138			30.6863734165			30.6928449510			30.6953163253			30.7011990165			30.7070424714			30.7110127359			30.7124516102			30.7127088665			30.7214741098			30.7263026829			30.7334531472			30.7345029372			30.7388160478			30.7414417258			30.7451368874			30.7486704375			30.7572279083			30.7597961423			30.7627085493			30.7679254956			30.7690881961			30.7694574831			30.7713822320			30.7996715958			30.8003131822			30.8049041808			30.8051009019			30.8069709875			30.8106424608			30.8193531079			30.8306749109			30.8316466182			30.8365333202			30.8438307867			30.8561111032			30.8576702073			30.8611130233			30.8729956267			30.8759150783			30.8770185499			30.8785232464			30.8798118607			30.8829153261			30.8961419372			30.9020937577			30.9071291313			30.9174834170			30.9229595478			30.9260403840			30.9273190589			30.9289638244			30.9327717503			30.9331548743			30.9415661448			30.9482099589			30.9482100396			30.9482100642			30.9482101128			30.9483025256			30.9484412071			30.9499869281			30.9528465892			30.9555106912			30.9557236465			30.9584430913			30.9633723079			30.9704293531			30.9707029232			30.9761907748			30.9826836773			30.9861948325			30.9893879250			31.0028934078			31.0198740584			31.0308728180			31.0459918802			31.0470084067			31.0504604612			31.0571688943			31.0660675436			31.0679073462			31.0712395067			31.0814640414			31.0887004158			31.0933754693			31.0952966955			31.0962103157			31.0970607466			31.1194693051			31.1213640652			31.1216988094			31.1220756848			31.1220759556			31.1268017618			31.1318774420			31.1337549024			31.1455173540			31.1667238915			31.1692668319			31.1740670403			31.1746566076			31.1814411665			31.1835137430			31.1861434858			31.1866865228			31.1885577958			31.1962050702			31.2028383579			31.2034107231			31.2071931316			31.2204376215			31.2358382958			31.2359832342			31.2411473116			31.2644945598			31.2682136759			31.2717519042			31.2747736246			31.2864834650			31.2866891561			31.2867178921			31.2902606218			31.2959953143			31.2972001676			31.3062923019			31.3080693053			31.3140328297			31.3158781032			31.3166634645			31.3298276123			31.3377059881			31.3484002447			31.3504133374			31.3510169042			31.3510543966			31.3549638467			31.3716058523			31.3753359629			31.3811262208			31.3863056679			31.3901329534			31.4127991135			31.4171362977			31.4316705670			31.4319530923			31.4338521774			31.4344056074			31.4393863099			31.4416427012			31.4457873788			31.4685996785			31.4697174765			31.4697488704			31.4720018966			31.4729420520			31.4730057544			31.4732918458			31.4763859394			31.5066687301			31.5155473058			31.5198474483			31.5302835404			31.5323545243			31.5524277962			31.5533817051			31.5556227156			31.5581489372			31.5652911377			31.5660136994			31.5663959696			31.5703938841			31.5759581640			31.5808229280			31.5865035774			31.5986489352			31.5993925010			31.5996495649			31.6006618925			31.6034703969			31.6049272756			31.6135468849			31.6328004342			31.6328004448			31.6411534137			31.6477291784			31.6511473287			31.6587211859			31.6593569503			31.6639768255			31.6999154556			31.7147937528			31.7181165714			31.7196974126			31.7347207532			31.7351447432			31.7400080147			31.7589587023			31.7698136144			31.7896186267			31.7938841664			31.8057961382			31.8068570610			31.8078090458			31.8120386672			31.8185213366			31.8298846807			31.8355084193			31.8369405391			31.8537260065			31.8555772186			31.8561990775			31.8703479381			31.8755508530			31.8817705772			31.8970924925			31.9004320184			31.9064419696			31.9125187164			31.9143876024			31.9149384744			31.9222856424			31.9380799043			31.9395551657			31.9418817111			31.9432150875			31.9487538020			31.9539201326			31.9557175266			31.9661048306			31.9741833214			31.9765172588			31.9899124327			31.9909236962			31.9940042813			31.9973437331			31.9996562532			32.0016908452			32.0131107608			32.0149894313			32.0223160801			32.0224097773			32.0263107891			32.0385523552			32.0480479501			32.0517685605			32.0525136019			32.0531536074			32.0745106129			32.0851117864			32.0940263605			32.1006335711			32.1127234504			32.1595423026			32.1606775309			32.1848088087			32.1880799659			32.1911124477			32.1996084589			32.2018228588			32.2030783987			32.2105568716			32.2129923846			32.2196343823			32.2212164549			32.2306976449			32.2307802427			32.2312164043			32.2383741723			32.2425885428			32.2654331066			32.2699625544			32.2748936902			32.2806511972			32.3154386296			32.3266108531			32.3329408980			32.3351938526			32.3526736242			32.3529268950			32.3606641947			32.3679332411			32.3707852537			32.3710450846			32.3775873695			32.3793385963			32.3903868683			32.3997926156			32.4021310396			32.4103146925			32.4309361241			32.4371745642			32.4411810365			32.4475486031			32.4544967193			32.4626733368			32.4875501350			32.5001524292			32.5120201047			32.5285995977			32.5368618104			32.5532792491			32.5594707777			32.5645559432			32.5655395061			32.5837909051			32.5849448537			32.5852586327			32.5947954935			32.5958853770			32.6130829912			32.6294717554			32.6294725722			32.6294726844			32.6410081243			32.6569204765			32.6594760305			32.6659556953			32.6805428442			32.6837144914			32.6915630419			32.6960316492			32.6980654388			32.7371302206			32.7500760433			32.7523216490			32.7559450952			32.7667948892			32.7727668624			32.7743894075			32.7855293024			32.8262815130			32.8283166166			32.8380695007			32.8407628085			32.8449748453			32.8608270914			32.8744757100			32.8807676572			32.8807677048			32.8807831476			32.8883501209			32.8960968855			32.9110397785			32.9132113631			32.9136997029			32.9168963777			32.9187722581			32.9274015044			32.9316312601			32.9359785573			32.9414365553			32.9422202067			32.9493916670			32.9592841767			32.9616421117			32.9630828311			32.9932575180			33.0002026968			33.0018123066			33.0119665559			33.0156126396			33.0210981839			33.0347599223			33.0388920078			33.0569501545			33.0631935747			33.0652391979			33.0679474249			33.0687137473			33.0700495099			33.0879386280			33.0882601388			33.0926140608			33.0926143740			33.0926147579			33.0926150030			33.0926153986			33.0961136982			33.0969369199			33.1017463030			33.1019097817			33.1138185813			33.1211898544			33.1232319267			33.1301393245			33.1303043463			33.1506950463			33.1556256276			33.1646699700			33.1651119585			33.1750683998			33.1864171220			33.1887210243			33.1894612720			33.2066782392			33.2087854296			33.2116410241			33.2243816227			33.2381107500			33.2387537147			33.2400425601			33.2507181423			33.2712575709			33.2841152507			33.3107449392			33.3134269025			33.3157381891			33.3311748037			33.3383820887			33.3831322901			33.3853698539			33.3920299607			33.3944120788			33.4044049646			33.4363982017			33.4437121183			33.4467052032			33.4546247599			33.4704554988			33.5196947908			33.5205957416			33.5271590090			33.5279532607			33.5323935329			33.5370213052			33.5421269594			33.5536097909			33.5570523400			33.5663622537			33.5814316730			33.5849311058			33.5872566479			33.5914769137			33.6042758465			33.6127218656			33.6146139694			33.6315677640			33.6384164566			33.6398029085			33.6406204039			33.6645412811			33.6666856993			33.6752517778			33.6753785078			33.6940085122			33.7037534787			33.7043685546			33.7055084841			33.7101716592			33.7273714544			33.7337228245			33.7448688011			33.7456479393			33.7545282998			33.7796451008			33.7811375149			33.7847937986			33.7860770236			33.8108057940			33.8692530681			33.8805836388			33.8946869468			33.8951159358			33.9109184122			33.9150018715			33.9150027638			33.9196929153			33.9378546218			33.9413840642			33.9452272530			33.9484192967			33.9498197267			33.9500271306			33.9511730366			33.9619516433			33.9728317833			33.9748368617			33.9963855359			33.9977605152			33.9983958679			34.0029882207			34.0100369086			34.0452483856			34.0501620788			34.0532804069			34.0565006737			34.0574918353			34.0626218969			34.0784661637			34.0825036684			34.0921094068			34.0959991359			34.0968790183			34.0996626490			34.1017629128			34.1051869972			34.1051874522			34.1051879678			34.1161396207			34.1236035876			34.1270087562			34.1296980339			34.1442567576			34.1571199724			34.1588075267			34.1670016091			34.1694958644			34.1821948147			34.1970850673			34.1974211231			34.1977126202			34.2028563178			34.2055136715			34.2143511784			34.2170287324			34.2364725444			34.2412117207			34.2571409974			34.2628860896			34.2964296513			34.3014661764			34.3041007797			34.3190129210			34.3226394106			34.3451529742			34.3497126610			34.3507601653			34.3599618093			34.3726223070			34.3855890900			34.4390265093			34.4474519903			34.4691706456			34.4715787480			34.4823050040			34.4937070577			34.5062661872			34.5083678842			34.5122057568			34.5402121629			34.5514059763			34.5715884003			34.5742390857			34.5823553527			34.5825580642			34.5857231719			34.5979485322			34.6005899880			34.6005905892			34.6005906184			34.6025960488			34.6054531992			34.6316602330			34.6510889993			34.6510891161			34.6510891506			34.6510903751			34.6678161723			34.6716134195			34.6734587371			34.6791961447			34.6846360289			34.6899939870			34.7039027607			34.7125109068			34.7125326973			34.7171829731			34.7237961349			34.7366786648			34.7461169493			34.7604950159			34.7659855921			34.7699113558			34.7745166212			34.7786311242			34.8133100220			34.8195695756			34.8719354088			34.8736822679			34.8925012021			34.9057134093			34.9058351247			34.9069278872			34.9090997369			34.9092412931			34.9113187068			34.9120903533			34.9386296968			34.9505003640			34.9577154082			34.9787851011			34.9909854593			34.9909857361			34.9909868703			34.9909882577			35.0073965431			35.0084983053			35.0167162386			35.0318288727			35.0385594338			35.0481590891			35.0508877784			35.0637801687			35.0669262766			35.0725653685			35.0762622983			35.0765564977			35.1008650657			35.1118084475			35.1125553638			35.1281060790			35.1325807416			35.1367697932			35.1421358649			35.1432613742			35.1591969871			35.1616995473			35.1659912630			35.1850151598			35.1862997398			35.1932939748			35.1999296540			35.2055048652			35.2055614768			35.2077656598			35.2185369520			35.2243263225			35.2298694877			35.2359674499			35.2425157363			35.2425177919			35.2425178005			35.2425191536			35.2425198365			35.2425198463			35.2488886621			35.2547898327			35.2581709731			35.2667994681			35.3021511177			35.3029359739			35.3226944871			35.3305583755			35.3364698667			35.3464008245			35.3495319556			35.3772520258			35.3785191506			35.3851285267			35.4040071004			35.4320477076			35.4616410390			35.4692374565			35.4842624595			35.4885743385			35.4919333575			35.4950247591			35.5024488172			35.5247409095			35.5328785034			35.5337921753			35.5443562632			35.5445146627			35.5548998023			35.5594488855			35.5637868985			35.5810358647			35.5893158916			35.5998956442			35.6063586586			35.6298461800			35.6430621191			35.6564804359			35.6616827491			35.6972112033			35.7177173236			35.7192255119			35.7321907459			35.7337673615			35.7564032958			35.7583876764			35.7611014739			35.7930216621			35.8004286742			35.8242103658			35.8485219917			35.8658481468			35.8783599942			35.8870243059			35.9036343843			35.9283881891			35.9498233343			35.9592934854			35.9640780313			35.9640781740			35.9809533203			35.9841104474			35.9954459305			36.0201257198			36.0236638622			36.0329111745			36.0343362127			36.0595100593			36.0667604827			36.0785932404			36.0849255085			36.1075562563			36.1091053374			36.1164513667			36.1180561435			36.1320670848			36.1389769868			36.1425473150			36.1939053455			36.1976982927			36.2158017865			36.2227612132			36.2455254201			36.2560227466			36.2909740831			36.2979316000			36.3230418416			36.3331959572			36.3343756042			36.3370106692			36.3614159730			36.3686199189			36.3857026997			36.4285257740			36.4346680453			36.4354728473			36.4447885191			36.4569068136			36.4648105124			36.4954451180			36.5006476356			36.5030964868			36.5060087702			36.5192417128			36.5253151579			36.5298668507			36.5665338556			36.5688999315			36.5689048439			36.5689077620			36.5689080368			36.5689097858			36.5689101477			36.5689123240			36.5804134953			36.5811793015			36.5907984134			36.6034137082			36.6150144417			36.6575796303			36.6652560869			36.6652589947			36.6652594381			36.6655234090			36.6661526086			36.6850623138			36.6858290318			36.6948963900			36.7051400187			36.7063444567			36.7085796073			36.7460433122			36.7556267458			36.7731681689			36.7853044340			36.7877668921			36.7978816395			36.8118462339			36.8136203404			36.8831050938			36.8867832009			36.8988118968			36.9016344040			36.9473104808			36.9650554105			36.9683704310			36.9798274753			36.9798300686			36.9798309237			36.9923556106			36.9979664227			37.0017100701			37.0023553968			37.0217056108			37.0268702506			37.0558285298			37.0572137478			37.0666901811			37.0897837231			37.0952564937			37.0965626725			37.1245806110			37.1460127388			37.1573446990			37.1638718436			37.1706429989			37.1753459090			37.1815569771			37.1898603753			37.2222572389			37.2353085366			37.2560213825			37.2851699709			37.2864506720			37.3150308014			37.3216236068			37.3216264353			37.3216264707			37.3216303430			37.3216319709			37.3307643801			37.3309733755			37.3492450285			37.3566691608			37.3711081664			37.3889464780			37.4068289251			37.4389589322			37.4475698742			37.4475759027			37.4475770879			37.4475771544			37.4475856833			37.4477780892			37.4543973298			37.4543982125			37.4598986298			37.4639526721			37.4675050582			37.4697937052			37.4746411843			37.4857741066			37.4920401712			37.5038370560			37.5164385399			37.5508997203			37.5542734437			37.5588310631			37.5613876406			37.6287018167			37.6301013550			37.6484013383			37.6591756101			37.6641047972			37.6680917422			37.6701202814			37.7267160991			37.7518402856			37.7806294017			37.7874960267			37.8284636101			37.8397654739			37.8659475403			37.8678075359			37.9303009361			37.9331359442			37.9443882077			38.0487544288			38.0621518867			38.0689865467			38.1681558412			38.2241329740			38.2290140732			38.2564426602			38.2782083412			38.3079917335			38.3844939263			38.4756180181			38.4833962990			38.4967768679			38.5169097297			38.5755428558			38.7105766416			38.7105773236			38.7105838639			38.7105848899			38.7105854772			38.7105925186			38.7118117494			38.7159258246			38.7240198912			38.7786156686			38.8213209070			38.8589594136			38.8911585561			38.8993960803			38.9004926455			38.9286170478			38.9492195806			38.9654195840			38.9656065117			38.9907178885			39.0214330420			39.0421567771			39.0430321055			39.0576109760			39.0745353588			39.0759312347			39.0826715945			39.0897254255			39.0992165850			39.0992200555			39.0992223496			39.0992228025			39.0992232611			39.0992298434			39.0992323775			39.0992364088			39.0992606290			39.0994286208			39.1636286429			39.2483539844			39.2786487577			39.3179720930			39.3533166079			39.3681262594			39.3824997688			39.3881674926			39.3882778051			39.3959205767			39.4901171602			39.5589522035			39.5628054531			39.6322621793			39.7349216739			39.7619577878			39.8135396601			39.9270780377			39.9662939408			40.0061634133			40.0155593309			40.0248726300			40.0824748885			40.1872941373			40.1873051362			40.1873189264			40.1873281054			40.1901258448			40.3662772629			40.4733084929			40.5080113506			40.5364966837			40.7231088622			40.8671639290			40.9923536977			41.2736722038			41.3073383755			41.3769865543			41.4273392683			41.4283093118			41.4293798268			41.4417095480			41.4417402891			41.4417549694			41.4417690758			41.4417880344			41.4418109038			41.4418109745			41.4418395036			41.4535693410			41.4815745191			41.6180447070			41.8080535916			42.2912386074			42.3563580860			42.7487306172			43.0575781104			43.8848344208			44.4024786864			44.9362312131			45.1422979252			45.8596982635			46.2389230595			46.5783840087			46.8544014643			46.8880806644			

==> anc/fig7_k53.txt <==
x:
62.000			63.000			64.000			59.000			60.000			61.000			62.000			62.000			56.000			61.000			57.000			58.000			57.000			60.000			59.000			58.000			58.000			59.000			60.000			61.000			60.000			54.000			61.000			55.000			60.000			56.000			59.000			57.000			59.000			66.000			63.000			60.000			58.000			56.000			65.000			57.000			55.000			59.000			64.000			57.000			58.000			61.000			58.000			60.000			63.000			56.000			62.000			64.000			58.000			59.000			61.000			55.000			63.000			64.000			60.000			59.000			57.000			60.000			51.000			62.000			63.000			52.000			62.000			53.000			54.000			61.000			57.000			56.000			55.000			59.000			58.000			56.000			66.000			62.000			56.000			60.000			62.000			61.000			65.000			64.000			59.000			68.000			58.000			67.000			61.000			57.000			58.000			59.000			63.000			61.000			53.000			64.000			54.000			58.000			65.000			57.000			60.000			52.000			55.000			55.000			54.000			62.000			66.000			55.000			53.000			56.000			54.000			53.000			64.000			54.000			56.000			63.000			57.000			58.000			60.000			56.000			55.000			60.000			63.000			64.000			57.000			58.000			56.000			66.000			63.000			61.000			58.000			62.000			67.000			61.000			65.000			59.000			54.000			60.000			64.000			62.000			63.000			66.000			65.000			62.000			60.000			63.000			61.000			57.000			62.000			55.000			56.000			60.000			55.000			59.000			64.000			62.000			61.000			63.000			59.000			58.000			65.000			59.000			61.000			62.000			61.000			64.000			60.000			58.000			61.000			53.000			57.000			62.000			63.000			60.000			58.000			62.000			59.000			65.000			61.000			56.000			67.000			62.000			65.000			64.000			55.000			61.000			59.000			56.000			54.000			63.000			60.000			60.000			62.000			57.000			58.000			64.000			49.000			50.000			57.000			58.000			65.000			51.000			57.000			62.000			61.000			63.000			60.000			53.000			59.000			56.000			52.000			57.000			60.000			56.000			57.000			64.000			65.000			63.000			59.000			58.000			55.000			54.000			56.000			58.000			57.000			64.000			59.000			61.000			53.000			58.000			56.000			63.000			57.000			60.000			60.000			54.000			56.000			59.000			66.000			55.000			63.000			62.000			64.000			61.000			65.000			57.000			55.000			61.000			62.000			59.000			58.000			66.000			70.000			63.000			69.000			59.000			61.000			52.000			51.000			68.000			64.000			54.000			61.000			59.000			67.000			60.000			52.000			69.000			58.000			60.000			62.000			61.000			65.000			58.000			53.000			50.000			64.000			56.000			54.000			53.000			64.000			57.000			63.000			59.000			66.000			51.000			60.000			58.000			57.000			63.000			55.000			68.000			57.000			60.000			56.000			63.000			60.000			62.000			65.000			59.000			55.000			67.000			58.000			56.000			62.000			52.000			61.000			54.000			62.000			62.000			59.000			58.000			55.000			52.000			57.000			66.000			61.000			54.000			59.000			53.000			58.000			67.000			68.000			60.000			59.000			56.000			57.000			65.000			60.000			63.000			58.000			61.000			63.000			61.000			57.000			60.000			59.000			56.000			60.000			61.000			57.000			62.000			62.000			55.000			64.000			65.000			62.000			59.000			60.000			63.000			61.000			59.000			58.000			59.000			61.000			58.000			60.000			55.000			55.000			54.000			57.000			56.000			63.000			66.000			60.000			58.000			60.000			58.000			64.000			58.000			64.000			66.000			61.000			56.000			59.000			68.000			62.000			59.000			56.000			62.000			60.000			69.000			65.000			53.000			57.000			52.000			59.000			57.000			61.000			58.000			55.000			58.000			54.000			55.000			60.000			68.000			64.000			61.000			63.000			53.000			67.000			57.000			65.000			56.000			67.000			62.000			62.000			59.000			60.000			58.000			59.000			59.000			59.000			57.000			62.000			66.000			59.000			66.000			67.000			56.000			61.000			62.000			66.000			54.000			63.000			61.000			64.000			62.000			58.000			59.000			63.000			56.000			58.000			60.000			58.000			63.000			60.000			57.000			65.000			55.000			61.000			57.000			56.000			54.000			46.000			47.000			48.000			49.000			50.000			61.000			61.000			64.000			64.000			59.000			51.000			53.000			63.000			59.000			60.000			67.000			63.000			66.000			52.000			60.000			64.000			63.000			59.000			61.000			62.000			71.000			57.000			55.000			62.000			70.000			64.000			57.000			61.000			56.000			55.000			62.000			59.000			65.000			61.000			53.000			60.000			66.000			59.000			64.000			65.000			54.000			58.000			58.000			67.000			50.000			68.000			69.000			62.000			60.000			51.000			60.000			61.000			63.000			54.000			56.000			62.000			57.000			58.000			65.000			60.000			52.000			55.000			58.000			63.000			56.000			60.000			61.000			58.000			62.000			66.000			66.000			64.000			53.000			53.000			59.000			61.000			54.000			61.000			55.000			60.000			54.000			57.000			58.000			60.000			67.000			63.000			64.000			68.000			65.000			57.000			55.000			56.000			57.000			50.000			58.000			62.000			67.000			66.000			58.000			61.000			57.000			58.000			51.000			54.000			57.000			65.000			62.000			64.000			61.000			56.000			60.000			63.000			59.000			61.000			59.000			59.000			55.000			63.000			63.000			59.000			67.000			65.000			62.000			60.000			52.000			56.000			59.000			53.000			64.000			56.000			62.000			55.000			53.000			57.000			65.000			63.000			57.000			60.000			61.000			64.000			58.000			59.000			60.000			58.000			48.000			65.000			54.000			49.000			60.000			62.000			50.000			61.000			64.000			54.000			66.000			56.000			62.000			66.000			54.000			55.000			70.000			51.000			56.000			59.000			63.000			61.000			60.000			52.000			68.000			64.000			65.000			63.000			61.000			58.000			57.000			69.000			55.000			60.000			62.000			61.000			55.000			56.000			58.000			61.000			60.000			54.000			65.000			56.000			59.000			64.000			58.000			65.000			66.000			63.000			62.000			63.000			52.000			57.000			66.000			59.000			63.000			59.000			64.000			55.000			62.000			61.000			67.000			57.000			57.000			64.000			58.000			58.000			62.000			59.000			61.000			60.000			56.000			53.000			68.000			60.000			64.000			62.000			59.000			60.000			61.000			65.000			60.000			62.000			55.000			69.000			58.000			51.000			63.000			66.000			60.000			65.000			55.000			57.000			56.000			63.000			61.000			68.000			62.000			64.000			59.000			57.000			65.000			58.000			59.000			69.000			60.000			63.000			62.000			50.000			61.000			62.000			68.000			56.000			66.000			49.000			53.000			61.000			67.000			62.000			56.000			54.000			50.000			51.000			59.000			57.000			60.000			58.000			52.000			65.000			58.000			56.000			64.000			63.000			51.000			61.000			57.000			52.000			59.000			68.000			59.000			61.000			63.000			57.000			58.000			66.000			68.000			67.000			65.000			67.000			53.000			59.000			54.000			63.000			64.000			57.000			62.000			61.000			55.000			54.000			66.000			62.000			55.000			64.000			64.000			63.000			56.000			62.000			53.000			65.000			58.000			64.000			59.000			60.000			57.000			67.000			54.000			55.000			56.000			59.000			68.000			60.000			52.000			55.000			66.000			57.000			67.000			54.000			59.000			58.000			64.000			58.000			61.000			52.000			66.000			53.000			66.000			63.000			61.000			63.000			52.000			60.000			65.000			58.000			58.000			68.000			67.000			65.000			56.000			64.000			56.000			59.000			60.000			56.000			60.000			54.000			63.000			57.000			64.000			62.000			55.000			72.000			71.000			65.000			70.000			54.000			61.000			53.000			62.000			71.000			58.000			55.000			57.000			70.000			61.000			69.000			61.000			62.000			67.000			66.000			56.000			59.000			60.000			59.000			63.000			53.000			55.000			70.000			63.000			66.000			69.000			67.000			57.000			54.000			62.000			65.000			56.000			69.000			59.000			65.000			58.000			57.000			56.000			62.000			58.000			64.000			65.000			68.000			55.000			66.000			63.000			63.000			67.000			64.000			50.000			53.000			60.000			55.000			64.000			61.000			65.000			51.000			57.000			60.000			58.000			69.000			57.000			59.000			66.000			59.000			51.000			60.000			54.000			63.000			63.000			68.000			65.000			70.000			66.000			56.000			55.000			56.000			62.000			52.000			57.000			67.000			64.000			62.000			58.000			58.000			57.000			68.000			69.000			64.000			55.000			53.000			61.000			60.000			61.000			56.000			62.000			60.000			57.000			66.000			65.000			63.000			64.000			52.000			58.000			53.000			67.000			62.000			59.000			54.000			51.000			54.000			59.000			65.000			58.000			56.000			70.000			65.000			54.000			60.000			67.000			61.000			63.000			59.000			56.000			62.000			52.000			51.000			64.000			53.000			60.000			57.000			55.000			62.000			55.000			67.000			69.000			66.000			63.000			60.000			61.000			55.000			54.000			65.000			63.000			66.000			56.000			61.000			57.000			58.000			68.000			64.000			66.000			64.000			56.000			62.000			63.000			58.000			60.000			61.000			60.000			57.000			59.000			61.000			52.000			57.000			64.000			64.000			67.000			65.000			59.000			61.000			62.000			56.000			60.000			57.000			59.000			58.000			68.000			63.000			62.000			60.000			66.000			58.000			67.000			59.000			65.000			62.000			65.000			54.000			56.000			56.000			63.000			59.000			54.000			63.000			58.000			64.000			66.000			57.000			59.000			60.000			61.000			53.000			53.000			65.000			57.000			68.000			55.000			68.000			63.000			52.000			60.000			62.000			66.000			59.000			64.000			59.000			62.000			61.000			54.000			58.000			56.000			60.000			62.000			55.000			62.000			64.000			57.000			54.000			58.000			53.000			64.000			68.000			58.000			61.000			56.000			63.000			61.000			53.000			65.000			63.000			47.000			51.000			53.000			48.000			66.000			61.000			55.000			55.000			59.000			62.000			67.000			63.000			56.000			49.000			60.000			58.000			62.000			61.000			54.000			57.000			63.000			52.000			66.000			59.000			65.000			60.000			48.000			58.000			63.000			64.000			66.000			67.000			55.000			56.000			63.000			65.000			56.000			63.000			60.000			54.000			53.000			64.000			52.000			64.000			62.000			65.000			55.000			62.000			57.000			57.000			50.000			61.000			59.000			66.000			58.000			67.000			54.000			56.000			49.000			61.000			65.000			54.000			60.000			59.000			64.000			56.000			59.000			64.000			63.000			71.000			60.000			61.000			55.000			61.000			52.000			57.000			57.000			54.000			58.000			58.000			68.000			67.000			50.000			65.000			51.000			63.000			64.000			70.000			58.000			53.000			59.000			62.000			52.000			67.000			51.000			69.000			61.000			57.000			60.000			54.000			61.000			57.000			55.000			63.000			64.000			56.000			64.000			63.000			55.000			52.000			58.000			49.000			53.000			73.000			53.000			66.000			51.000			62.000			59.000			72.000			65.000			57.000			64.000			50.000			61.000			71.000			66.000			67.000			72.000			60.000			50.000			59.000			52.000			56.000			61.000			56.000			58.000			69.000			66.000			53.000			68.000			70.000			61.000			65.000			55.000			60.000			55.000			69.000			60.000			65.000			66.000			63.000			62.000			54.000			68.000			55.000			66.000			60.000			64.000			67.000			70.000			57.000			55.000			56.000			62.000			62.000			71.000			53.000			59.000			59.000			63.000			52.000			53.000			65.000			57.000			56.000			51.000			63.000			55.000			68.000			65.000			53.000			74.000			54.000			61.000			62.000			58.000			67.000			63.000			57.000			60.000			69.000			65.000			55.000			64.000			61.000			51.000			73.000			60.000			69.000			72.000			66.000			67.000			55.000			57.000			52.000			62.000			67.000			73.000			64.000			49.000			65.000			71.000			58.000			72.000			63.000			66.000			62.000			54.000			64.000			61.000			59.000			70.000			61.000			54.000			56.000			59.000			54.000			56.000			53.000			57.000			60.000			62.000			66.000			58.000			50.000			70.000			58.000			55.000			52.000			61.000			48.000			68.000			59.000			58.000			52.000			56.000			53.000			69.000			49.000			55.000			61.000			61.000			63.000			66.000			63.000			60.000			65.000			71.000			62.000			55.000			58.000			56.000			65.000			62.000			56.000			53.000			65.000			69.000			59.000			60.000			61.000			55.000			67.000			50.000			66.000			68.000			72.000			60.000			57.000			52.000			69.000			58.000			64.000			56.000			54.000			62.000			60.000			54.000			63.000			56.000			56.000			68.000			66.000			64.000			54.000			60.000			63.000			57.000			64.000			54.000			61.000			63.000			51.000			51.000			58.000			60.000			68.000			70.000			69.000			55.000			58.000			66.000			55.000			68.000			59.000			64.000			54.000			51.000			54.000			55.000			65.000			67.000			57.000			64.000			63.000			62.000			62.000			60.000			53.000			63.000			58.000			56.000			61.000			60.000			54.000			64.000			63.000			71.000			51.000			70.000			67.000			67.000			53.000			65.000			66.000			68.000			68.000			59.000			57.000			59.000			52.000			53.000			62.000			58.000			59.000			57.000			58.000			69.000			60.000			55.000			64.000			66.000			68.000			62.000			54.000			58.000			59.000			53.000			55.000			56.000			52.000			50.000			57.000			65.000			59.000			63.000			56.000			54.000			64.000			62.000			61.000			53.000			67.000			60.000			56.000			55.000			69.000			67.000			69.000			61.000			65.000			57.000			72.000			59.000			52.000			70.000			60.000			71.000			61.000			57.000			68.000			59.000			64.000			62.000			52.000			63.000			65.000			63.000			56.000			47.000			45.000			46.000			62.000			65.000			48.000			58.000			67.000			54.000			49.000			57.000			63.000			59.000			58.000			48.000			47.000			66.000			63.000			48.000			60.000			49.000			64.000			53.000			50.000			51.000			61.000			61.000			52.000			66.000			70.000			56.000			57.000			58.000			49.000			54.000			62.000			59.000			65.000			60.000			61.000			67.000			56.000			63.000			52.000			64.000			54.000			64.000			53.000			65.000			62.000			55.000			66.000			61.000			69.000			51.000			60.000			50.000			62.000			70.000			55.000			59.000			67.000			51.000			61.000			56.000			65.000			53.000			58.000			50.000			66.000			64.000			57.000			68.000			49.000			54.000			64.000			60.000			59.000			58.000			67.000			52.000			50.000			53.000			69.000			62.000			71.000			54.000			53.000			67.000			50.000			68.000			54.000			51.000			60.000			70.000			62.000			55.000			52.000			65.000			65.000			59.000			66.000			57.000			62.000			63.000			66.000			56.000			55.000			57.000			53.000			68.000			63.000			67.000			55.000			61.000			57.000			61.000			51.000			49.000			58.000			56.000			60.000			62.000			68.000			64.000			52.000			69.000			52.000			56.000			61.000			68.000			58.000			62.000			64.000			60.000			62.000			65.000			59.000			66.000			61.000			63.000			57.000			58.000			57.000			66.000			55.000			60.000			51.000			53.000			55.000			54.000			50.000			60.000			59.000			56.000			64.000			69.000			62.000			66.000			60.000			55.000			74.000			64.000			65.000			51.000			70.000			58.000			67.000			67.000			50.000			54.000			65.000			52.000			55.000			69.000			50.000			48.000			63.000			56.000			53.000			59.000			61.000			49.000			68.000			55.000			52.000			63.000			68.000			52.000			57.000			51.000			66.000			65.000			57.000			59.000			57.000			66.000			73.000			58.000			67.000			60.000			64.000			55.000			72.000			62.000			70.000			62.000			54.000			54.000			63.000			56.000			71.000			52.000			56.000			58.000			67.000			53.000			57.000			68.000			63.000			53.000			64.000			55.000			59.000			57.000			61.000			65.000			60.000			67.000			59.000			63.000			58.000			62.000			61.000			57.000			66.000			65.000			53.000			54.000			65.000			56.000			51.000			62.000			59.000			57.000			71.000			59.000			54.000			60.000			66.000			64.000			64.000			60.000			52.000			56.000			61.000			58.000			63.000			63.000			70.000			53.000			58.000			52.000			69.000			62.000			61.000			67.000			66.000			62.000			52.000			54.000			55.000			59.000			64.000			67.000			60.000			55.000			68.000			51.000			57.000			61.000			58.000			56.000			68.000			65.000			64.000			62.000			61.000			69.000			66.000			67.000			53.000			57.000			59.000			66.000			59.000			61.000			58.000			56.000			66.000			60.000			63.000			56.000			55.000			70.000			64.000			54.000			53.000			63.000			60.000			55.000			66.000			65.000			63.000			69.000			51.000			56.000			70.000			57.000			61.000			53.000			62.000			62.000			75.000			65.000			50.000			67.000			65.000			74.000			64.000			64.000			71.000			60.000			63.000			57.000			58.000			60.000			54.000			68.000			59.000			53.000			67.000			54.000			60.000			63.000			73.000			56.000			63.000			51.000			59.000			65.000			52.000			61.000			72.000			61.000			57.000			48.000			52.000			49.000			54.000			57.000			64.000			51.000			58.000			58.000			56.000			71.000			66.000			64.000			63.000			59.000			62.000			67.000			58.000			56.000			60.000			53.000			62.000			64.000			57.000			61.000			70.000			49.000			73.000			63.000			58.000			62.000			72.000			55.000			53.000			68.000			57.000			69.000			62.000			44.000			45.000			59.000			46.000			64.000			51.000			60.000			50.000			47.000			56.000			53.000			55.000			67.000			48.000			55.000			57.000			70.000			61.000			63.000			65.000			59.000			49.000			69.000			62.000			60.000			65.000			64.000			50.000			54.000			68.000			58.000			68.000			52.000			58.000			58.000			59.000			57.000			47.000			61.000			50.000			54.000			66.000			50.000			65.000			51.000			53.000			60.000			66.000			64.000			69.000			57.000			55.000			62.000			54.000			51.000			48.000			45.000			50.000			46.000			54.000			52.000			69.000			56.000			65.000			68.000			59.000			61.000			51.000			49.000			63.000			67.000			70.000			67.000			64.000			71.000			58.000			56.000			64.000			55.000			54.000			60.000			65.000			63.000			61.000			67.000			66.000			61.000			57.000			72.000			53.000			60.000			64.000			68.000			70.000			64.000			62.000			53.000			53.000			50.000			59.000			54.000			47.000			52.000			49.000			54.000			55.000			69.000			63.000			58.000			51.000			48.000			60.000			66.000			65.000			56.000			68.000			57.000			71.000			62.000			58.000			66.000			48.000			52.000			59.000			52.000			46.000			66.000			47.000			51.000			62.000			61.000			49.000			55.000			67.000			58.000			66.000			60.000			48.000			64.000			69.000			57.000			47.000			65.000			61.000			63.000			59.000			65.000			55.000			59.000			70.000			60.000			48.000			67.000			73.000			52.000			68.000			54.000			71.000			50.000			69.000			60.000			49.000			62.000			63.000			62.000			57.000			66.000			55.000			72.000			57.000			56.000			53.000			59.000			52.000			64.000			59.000			63.000			65.000			57.000			64.000			56.000			67.000			62.000			63.000			60.000			61.000			51.000			55.000			64.000			58.000			69.000			49.000			67.000			50.000			74.000			52.000			59.000			57.000			71.000			65.000			68.000			55.000			56.000			70.000			58.000			53.000			70.000			66.000			65.000			52.000			58.000			57.000			56.000			50.000			55.000			63.000			71.000			53.000			72.000			55.000			70.000			60.000			61.000			54.000			69.000			66.000			68.000			56.000			58.000			56.000			60.000			73.000			72.000			67.000			51.000			62.000			65.000			67.000			63.000			69.000			62.000			51.000			61.000			57.000			60.000			56.000			59.000			54.000			64.000			66.000			49.000			54.000			65.000			76.000			63.000			75.000			74.000			62.000			57.000			58.000			61.000			54.000			56.000			60.000			55.000			59.000			60.000			50.000			67.000			58.000			68.000			67.000			51.000			64.000			53.000			65.000			65.000			71.000			63.000			70.000			52.000			56.000			54.000			51.000			73.000			68.000			53.000			56.000			62.000			72.000			57.000			51.000			66.000			64.000			59.000			68.000			52.000			48.000			59.000			63.000			50.000			70.000			49.000			71.000			72.000			55.000			63.000			69.000			69.000			64.000			58.000			52.000			61.000			58.000			65.000			61.000			55.000			62.000			64.000			63.000			50.000			71.000			59.000			53.000			54.000			56.000			53.000			65.000			54.000			59.000			66.000			61.000			60.000			51.000			70.000			67.000			49.000			55.000			66.000			52.000			60.000			64.000			65.000			62.000			71.000			59.000			69.000			68.000			52.000			61.000			59.000			50.000			55.000			66.000			62.000			58.000			51.000			54.000			50.000			72.000			62.000			66.000			57.000			70.000			58.000			58.000			64.000			63.000			63.000			49.000			57.000			67.000			69.000			68.000			71.000			53.000			65.000			46.000			56.000			61.000			60.000			49.000			62.000			56.000			48.000			54.000			57.000			65.000			57.000			60.000			53.000			67.000			47.000			51.000			69.000			56.000			55.000			67.000			68.000			51.000			50.000			48.000			68.000			62.000			65.000			54.000			61.000			59.000			52.000			58.000			57.000			67.000			58.000			47.000			66.000			50.000			49.000			64.000			61.000			55.000			59.000			63.000			55.000			60.000			61.000			50.000			58.000			61.000			53.000			68.000			64.000			70.000			66.000			58.000			64.000			56.000			63.000			57.000			68.000			59.000			54.000			63.000			53.000			51.000			70.000			66.000			65.000			68.000			66.000			52.000			57.000			69.000			58.000			62.000			64.000			56.000			53.000			56.000			54.000			52.000			60.000			71.000			60.000			67.000			59.000			53.000			61.000			56.000			58.000			70.000			62.000			52.000			67.000			65.000			74.000			60.000			59.000			55.000			67.000			62.000			64.000			54.000			57.000			51.000			48.000			67.000			69.000			61.000			50.000			57.000			66.000			54.000			63.000			65.000			52.000			58.000			55.000			55.000			56.000			68.000			61.000			69.000			62.000			49.000			55.000			53.000			66.000			65.000			64.000			59.000			67.000			64.000			68.000			70.000			49.000			56.000			59.000			60.000			58.000			50.000			61.000			62.000			53.000			48.000			51.000			47.000			57.000			73.000			62.000			72.000			51.000			66.000			55.000			69.000			60.000			57.000			72.000			65.000			58.000			60.000			59.000			57.000			54.000			68.000			63.000			53.000			71.000			61.000			66.000			52.000			54.000			59.000			56.000			55.000			68.000			52.000			57.000			50.000			64.000			63.000			66.000			60.000			60.000			52.000			62.000			54.000			69.000			75.000			68.000			65.000			70.000			53.000			67.000			65.000			74.000			55.000			49.000			53.000			64.000			54.000			59.000			66.000			56.000			64.000			51.000			62.000			71.000			70.000			55.000			58.000			61.000			69.000			63.000			51.000			63.000			57.000			65.000			64.000			58.000			44.000			68.000			56.000			59.000			72.000			67.000			49.000			45.000			63.000			46.000			67.000			73.000			59.000			57.000			50.000			58.000			51.000			52.000			47.000			69.000			59.000			53.000			56.000			71.000			48.000			63.000			55.000			66.000			68.000			58.000			62.000			61.000			71.000			54.000			65.000			76.000			49.000			57.000			61.000			75.000			64.000			69.000			62.000			61.000			60.000			77.000			55.000			63.000			61.000			76.000			75.000			56.000			74.000			52.000			50.000			63.000			58.000			72.000			53.000			51.000			48.000			55.000			69.000			62.000			70.000			66.000			60.000			67.000			54.000			53.000			55.000			50.000			69.000			66.000			70.000			74.000			61.000			58.000			53.000			49.000			65.000			54.000			73.000			67.000			74.000			65.000			60.000			52.000			73.000			51.000			45.000			59.000			51.000			43.000			44.000			46.000			45.000			64.000			54.000			47.000			57.000			68.000			58.000			46.000			52.000			53.000			55.000			63.000			48.000			62.000			64.000			56.000			60.000			71.000			57.000			72.000			59.000			56.000			61.000			71.000			56.000			48.000			53.000			55.000			68.000			70.000			47.000			54.000			55.000			59.000			50.000			46.000			57.000			70.000			51.000			53.000			50.000			49.000			49.000			59.000			65.000			62.000			60.000			69.000			58.000			56.000			67.000			61.000			66.000			47.000			64.000			52.000			47.000			55.000			60.000			62.000			52.000			65.000			50.000			68.000			48.000			69.000			59.000			56.000			63.000			51.000			72.000			64.000			59.000			67.000			55.000			49.000			58.000			63.000			50.000			57.000			68.000			61.000			70.000			64.000			58.000			54.000			66.000			50.000			62.000			73.000			52.000			67.000			48.000			60.000			53.000			60.000			68.000			65.000			55.000			62.000			62.000			63.000			66.000			73.000			48.000			57.000			64.000			71.000			59.000			52.000			61.000			65.000			54.000			69.000			50.000			54.000			52.000			54.000			61.000			52.000			65.000			56.000			70.000			69.000			71.000			66.000			60.000			75.000			58.000			66.000			57.000			68.000			57.000			70.000			58.000			65.000			61.000			74.000			59.000			56.000			49.000			67.000			51.000			55.000			68.000			50.000			46.000			72.000			64.000			49.000			66.000			53.000			69.000			63.000			70.000			60.000			60.000			69.000			65.000			54.000			67.000			53.000			61.000			68.000			61.000			63.000			73.000			47.000			53.000			65.000			68.000			57.000			66.000			51.000			71.000			59.000			52.000			64.000			63.000			67.000			51.000			64.000			52.000			70.000			54.000			56.000			54.000			63.000			47.000			58.000			55.000			49.000			62.000			42.000			69.000			43.000			66.000			65.000			56.000			59.000			44.000			60.000			45.000			46.000			57.000			44.000			69.000			62.000			72.000			53.000			61.000			72.000			50.000			61.000			56.000			63.000			51.000			47.000			51.000			68.000			46.000			66.000			45.000			68.000			69.000			62.000			63.000			59.000			58.000			48.000			55.000			57.000			48.000			55.000			60.000			67.000			65.000			70.000			64.000			48.000			66.000			51.000			46.000			58.000			71.000			52.000			50.000			63.000			63.000			67.000			53.000			59.000			54.000			61.000			62.000			61.000			48.000			47.000			72.000			66.000			49.000			71.000			68.000			58.000			66.000			59.000			64.000			52.000			67.000			49.000			69.000			65.000			59.000			56.000			67.000			68.000			72.000			51.000			62.000			70.000			73.000			50.000			52.000			60.000			53.000			64.000			58.000			54.000			55.000			54.000			67.000			67.000			50.000			61.000			68.000			62.000			65.000			60.000			66.000			65.000			57.000			59.000			56.000			56.000			51.000			61.000			63.000			65.000			69.000			71.000			61.000			50.000			58.000			55.000			64.000			48.000			54.000			57.000			67.000			62.000			64.000			70.000			68.000			62.000			51.000			56.000			69.000			53.000			49.000			63.000			52.000			60.000			47.000			66.000			73.000			60.000			69.000			68.000			70.000			61.000			71.000			62.000			61.000			55.000			52.000			74.000			66.000			51.000			50.000			69.000			54.000			72.000			70.000			55.000			57.000			65.000			58.000			45.000			63.000			60.000			64.000			71.000			56.000			62.000			59.000			73.000			49.000			70.000			58.000			53.000			46.000			76.000			54.000			51.000			59.000			57.000			62.000			75.000			57.000			64.000			70.000			68.000			67.000			69.000			55.000			65.000			74.000			65.000			75.000			67.000			59.000			59.000			46.000			60.000			71.000			56.000			73.000			67.000			77.000			58.000			50.000			52.000			66.000			61.000			64.000			67.000			55.000			56.000			49.000			54.000			60.000			53.000			63.000			75.000			72.000			68.000			62.000			65.000			76.000			48.000			57.000			66.000			59.000			56.000			63.000			69.000			56.000			66.000			74.000			52.000			61.000			60.000			53.000			60.000			49.000			58.000			71.000			51.000			64.000			67.000			66.000			58.000			66.000			72.000			52.000			54.000			59.000			63.000			50.000			70.000			47.000			58.000			54.000			51.000			52.000			48.000			57.000			62.000			70.000			53.000			57.000			62.000			65.000			56.000			49.000			53.000			59.000			60.000			68.000			51.000			61.000			52.000			72.000			57.000			68.000			64.000			60.000			60.000			69.000			63.000			58.000			73.000			55.000			50.000			54.000			55.000			51.000			58.000			71.000			65.000			53.000			57.000			61.000			55.000			58.000			60.000			53.000			50.000			63.000			56.000			64.000			49.000			63.000			69.000			67.000			54.000			62.000			66.000			62.000			56.000			70.000			78.000			60.000			64.000			77.000			76.000			57.000			68.000			50.000			65.000			59.000			75.000			65.000			59.000			71.000			61.000			43.000			44.000			60.000			74.000			67.000			63.000			67.000			52.000			45.000			68.000			47.000			53.000			72.000			64.000			55.000			71.000			59.000			63.000			57.000			64.000			59.000			48.000			49.000			46.000			66.000			50.000			60.000			62.000			52.000			51.000			73.000			70.000			58.000			50.000			63.000			56.000			72.000			68.000			65.000			47.000			62.000			69.000			54.000			53.000			61.000			67.000			69.000			57.000			54.000			52.000			71.000			67.000			48.000			69.000			51.000			51.000			52.000			57.000			73.000			65.000			68.000			55.000			53.000			62.000			48.000			64.000			64.000			71.000			67.000			66.000			72.000			54.000			55.000			55.000			63.000			67.000			52.000			56.000			57.000			51.000			72.000			70.000			61.000			44.000			74.000			63.000			53.000			69.000			61.000			45.000			66.000			65.000			62.000			49.000			46.000			70.000			64.000			58.000			75.000			63.000			60.000			52.000			56.000			66.000			65.000			50.000			57.000			65.000			58.000			43.000			42.000			44.000			59.000			68.000			55.000			56.000			45.000			62.000			54.000			63.000			68.000			46.000			71.000			71.000			59.000			50.000			54.000			50.000			57.000			67.000			58.000			69.000			66.000			47.000			46.000			48.000			70.000			56.000			60.000			67.000			48.000			58.000			49.000			74.000			61.000			49.000			62.000			54.000			55.000			64.000			56.000			52.000			73.000			50.000			59.000			47.000			53.000			71.000			47.000			61.000			59.000			65.000			66.000			69.000			54.000			58.000			68.000			69.000			52.000			67.000			64.000			49.000			70.000			64.000			60.000			62.000			55.000			68.000			65.000			72.000			60.000			64.000			55.000			54.000			68.000			47.000			56.000			51.000			51.000			64.000			69.000			48.000			53.000			61.000			73.000			61.000			59.000			66.000			54.000			52.000			72.000			59.000			62.000			63.000			50.000			56.000			53.000			58.000			63.000			61.000			53.000			73.000			54.000			57.000			48.000			61.000			68.000			62.000			69.000			66.000			55.000			49.000			67.000			74.000			60.000			57.000			70.000			51.000			72.000			52.000			71.000			68.000			65.000			66.000			63.000			61.000			50.000			56.000			58.000			63.000			71.000			62.000			57.000			60.000			56.000			69.000			70.000			70.000			67.000			64.000			52.000			62.000			60.000			65.000			64.000			51.000			66.000			55.000			67.000			48.000			54.000			68.000			56.000			58.000			66.000			53.000			65.000			73.000			65.000			47.000			53.000			61.000			50.000			58.000			59.000			50.000			61.000			49.000			68.000			59.000			67.000			57.000			56.000			55.000			55.000			63.000			65.000			56.000			69.000			58.000			62.000			53.000			63.000			58.000			59.000			76.000			60.000			66.000			63.000			49.000			54.000			51.000			57.000			75.000			70.000			57.000			60.000			73.000			45.000			66.000			47.000			72.000			72.000			48.000			64.000			58.000			52.000			65.000			46.000			58.000			55.000			64.000			53.000			68.000			62.000			55.000			70.000			67.000			69.000			71.000			61.000			60.000			63.000			51.000			56.000			49.000			51.000			57.000			65.000			67.000			68.000			70.000			73.000			61.000			52.000			59.000			48.000			54.000			63.000			62.000			50.000			57.000			51.000			54.000			66.000			56.000			59.000			67.000			54.000			61.000			56.000			52.000			53.000			57.000			54.000			49.000			74.000			66.000			47.000			58.000			53.000			51.000			72.000			59.000			50.000			49.000			65.000			60.000			62.000			71.000			60.000			72.000			55.000			66.000			64.000			60.000			48.000			63.000			53.000			63.000			69.000			54.000			52.000			65.000			64.000			53.000			64.000			67.000			59.000			56.000			70.000			60.000			55.000			62.000			73.000			57.000			66.000			54.000			50.000			68.000			52.000			64.000			58.000			68.000			55.000			43.000			50.000			51.000			44.000			71.000			70.000			45.000			49.000			62.000			68.000			61.000			67.000			55.000			51.000			61.000			57.000			65.000			64.000			64.000			59.000			58.000			67.000			54.000			46.000			51.000			72.000			53.000			49.000			63.000			56.000			61.000			60.000			53.000			52.000			65.000			59.000			69.000			67.000			58.000			50.000			52.000			58.000			69.000			61.000			55.000			65.000			62.000			61.000			66.000			47.000			57.000			52.000			58.000			63.000			63.000			66.000			48.000			60.000			73.000			70.000			54.000			56.000			68.000			70.000			48.000			74.000			67.000			52.000			50.000			54.000			59.000			62.000			53.000			67.000			68.000			69.000			71.000			54.000			63.000			70.000			44.000			47.000			48.000			75.000			45.000			69.000			56.000			60.000			52.000			55.000			65.000			56.000			71.000			62.000			70.000			57.000			67.000			55.000			72.000			59.000			49.000			63.000			62.000			53.000			60.000			57.000			66.000			69.000			65.000			51.000			71.000			64.000			59.000			61.000			73.000			46.000			50.000			66.000			57.000			62.000			57.000			64.000			47.000			58.000			54.000			66.000			54.000			59.000			64.000			68.000			73.000			63.000			71.000			74.000			61.000			49.000			65.000			59.000			62.000			53.000			53.000			60.000			52.000			72.000			64.000			49.000			55.000			67.000			58.000			51.000			71.000			61.000			66.000			69.000			70.000			55.000			60.000			69.000			67.000			59.000			68.000			56.000			62.000			54.000			60.000			66.000			56.000			74.000			46.000			68.000			61.000			48.000			47.000			53.000			41.000			42.000			43.000			44.000			52.000			45.000			64.000			55.000			51.000			48.000			73.000			49.000			65.000			57.000			46.000			72.000			66.000			54.000			47.000			51.000			56.000			63.000			58.000			63.000			55.000			72.000			50.000			69.000			58.000			58.000			63.000			52.000			53.000			78.000			46.000			77.000			66.000			65.000			76.000			48.000			71.000			67.000			75.000			60.000			76.000			57.000			62.000			75.000			62.000			58.000			61.000			70.000			74.000			55.000			68.000			80.000			74.000			51.000			63.000			79.000			50.000			78.000			77.000			65.000			47.000			47.000			76.000			49.000			69.000			65.000			59.000			60.000			56.000			48.000			75.000			61.000			51.000			62.000			74.000			73.000			71.000			56.000			57.000			52.000			69.000			60.000			73.000			63.000			43.000			60.000			72.000			59.000			55.000			47.000			45.000			70.000			44.000			51.000			57.000			50.000			57.000			64.000			72.000			59.000			66.000			64.000			68.000			67.000			71.000			53.000			59.000			50.000			72.000			68.000			68.000			53.000			67.000			62.000			56.000			54.000			65.000			46.000			48.000			58.000			55.000			74.000			45.000			60.000			70.000			63.000			49.000			57.000			61.000			55.000			53.000			63.000			54.000			65.000			69.000			49.000			73.000			71.000			65.000			64.000			59.000			46.000			68.000			64.000			61.000			42.000			70.000			63.000			43.000			71.000			62.000			44.000			67.000			66.000			66.000			55.000			48.000			58.000			50.000			64.000			56.000			45.000			57.000			69.000			71.000			54.000			66.000			56.000			62.000			72.000			64.000			67.000			48.000			46.000			57.000			65.000			51.000			53.000			45.000			50.000			49.000			61.000			49.000			55.000			59.000			70.000			52.000			59.000			67.000			74.000			60.000			52.000			57.000			47.000			66.000			59.000			56.000			51.000			57.000			63.000			66.000			58.000			68.000			54.000			62.000			58.000			60.000			62.000			53.000			61.000			52.000			64.000			71.000			47.000			54.000			78.000			79.000			70.000			65.000			55.000			69.000			64.000			56.000			67.000			66.000			73.000			68.000			52.000			70.000			75.000			69.000			51.000			71.000			60.000			77.000			65.000			50.000			46.000			59.000			48.000			63.000			60.000			49.000			67.000			51.000			50.000			72.000			55.000			74.000			71.000			64.000			54.000			53.000			72.000			51.000			56.000			76.000			52.000			41.000			42.000			43.000			48.000			44.000			61.000			55.000			40.000			39.000			41.000			42.000			43.000			45.000			50.000			44.000			46.000			69.000			53.000			47.000			60.000			58.000			59.000			45.000			75.000			66.000			72.000			60.000			58.000			65.000			63.000			67.000			56.000			50.000			54.000			61.000			49.000			53.000			65.000			56.000			70.000			55.000			59.000			46.000			71.000			48.000			68.000			69.000			62.000			47.000			57.000			67.000			52.000			50.000			48.000			58.000			61.000			49.000			70.000			73.000			54.000			66.000			52.000			74.000			76.000			77.000			72.000			75.000			51.000			61.000			68.000			58.000			54.000			49.000			48.000			43.000			70.000			47.000			76.000			58.000			60.000			68.000			52.000			62.000			70.000			69.000			75.000			53.000			57.000			51.000			62.000			47.000			59.000			55.000			63.000			67.000			49.000			54.000			65.000			73.000			57.000			48.000			44.000			64.000			51.000			64.000			45.000			69.000			64.000			49.000			58.000			63.000			67.000			44.000			48.000			61.000			70.000			68.000			64.000			69.000			52.000			53.000			63.000			65.000			45.000			59.000			57.000			46.000			58.000			52.000			62.000			73.000			60.000			71.000			66.000			62.000			47.000			61.000			68.000			53.000			46.000			66.000			55.000			50.000			67.000			57.000			74.000			56.000			56.000			51.000			57.000			63.000			53.000			50.000			65.000			58.000			72.000			66.000			60.000			63.000			56.000			68.000			62.000			74.000			56.000			73.000			64.000			71.000			62.000			52.000			59.000			54.000			60.000			70.000			61.000			71.000			65.000			58.000			54.000			65.000			70.000			67.000			69.000			59.000			55.000			72.000			63.000			46.000			57.000			49.000			64.000			66.000			69.000			47.000			54.000			57.000			57.000			66.000			59.000			46.000			56.000			58.000			53.000			67.000			55.000			52.000			51.000			68.000			60.000			56.000			54.000			62.000			71.000			61.000			70.000			72.000			65.000			44.000			69.000			62.000			70.000			64.000			49.000			63.000			51.000			59.000			48.000			55.000			61.000			55.000			75.000			73.000			51.000			66.000			72.000			68.000			60.000			74.000			48.000			61.000			64.000			53.000			54.000			49.000			64.000			48.000			58.000			52.000			59.000			69.000			62.000			68.000			74.000			50.000			67.000			60.000			72.000			61.000			51.000			52.000			61.000			50.000			65.000			53.000			70.000			71.000			57.000			46.000			45.000			47.000			54.000			44.000			67.000			72.000			71.000			73.000			66.000			52.000			47.000			47.000			59.000			68.000			64.000			67.000			60.000			58.000			56.000			62.000			48.000			45.000			45.000			46.000			40.000			42.000			41.000			43.000			44.000			58.000			65.000			77.000			71.000			45.000			66.000			68.000			53.000			69.000			62.000			69.000			71.000			64.000			76.000			72.000			70.000			58.000			63.000			65.000			51.000			63.000			57.000			61.000			73.000			67.000			46.000			56.000			55.000			67.000			53.000			47.000			50.000			54.000			70.000			75.000			69.000			68.000			54.000			61.000			59.000			65.000			64.000			62.000			65.000			52.000			66.000			63.000			51.000			56.000			48.000			66.000			52.000			50.000			68.000			50.000			59.000			67.000			45.000			76.000			62.000			64.000			72.000			60.000			71.000			59.000			57.000			69.000			50.000			49.000			60.000			60.000			58.000			49.000			61.000			47.000			81.000			79.000			80.000			78.000			63.000			57.000			74.000			56.000			77.000			61.000			53.000			55.000			54.000			62.000			47.000			76.000			51.000			49.000			58.000			75.000			57.000			71.000			69.000			73.000			66.000			48.000			55.000			68.000			65.000			63.000			74.000			53.000			65.000			75.000			46.000			64.000			70.000			49.000			65.000			58.000			56.000			70.000			49.000			64.000			59.000			46.000			68.000			67.000			57.000			63.000			53.000			56.000			54.000			72.000			73.000			69.000			68.000			74.000			62.000			56.000			68.000			60.000			72.000			59.000			61.000			61.000			50.000			54.000			67.000			75.000			71.000			52.000			50.000			65.000			55.000			55.000			62.000			67.000			57.000			51.000			70.000			58.000			52.000			58.000			48.000			73.000			66.000			76.000			73.000			56.000			74.000			50.000			70.000			52.000			57.000			80.000			79.000			51.000			51.000			77.000			78.000			65.000			54.000			53.000			47.000			66.000			75.000			77.000			63.000			70.000			76.000			66.000			53.000			73.000			76.000			71.000			49.000			59.000			60.000			69.000			67.000			78.000			77.000			68.000			69.000			64.000			63.000			64.000			49.000			52.000			51.000			68.000			71.000			52.000			75.000			48.000			62.000			61.000			72.000			66.000			74.000			55.000			57.000			51.000			67.000			70.000			58.000			55.000			60.000			74.000			59.000			53.000			62.000			69.000			54.000			62.000			74.000			58.000			73.000			50.000			69.000			48.000			55.000			76.000			69.000			64.000			52.000			50.000			56.000			61.000			65.000			64.000			70.000			57.000			62.000			60.000			60.000			53.000			79.000			59.000			66.000			78.000			69.000			77.000			56.000			64.000			72.000			49.000			71.000			61.000			68.000			57.000			60.000			56.000			63.000			55.000			67.000			67.000			66.000			75.000			73.000			61.000			55.000			63.000			52.000			61.000			56.000			64.000			63.000			46.000			53.000			65.000			50.000			71.000			68.000			60.000			57.000			75.000			67.000			54.000			55.000			59.000			58.000			55.000			72.000			53.000			72.000			62.000			49.000			54.000			48.000			52.000			66.000			68.000			70.000			42.000			61.000			43.000			63.000			44.000			51.000			69.000			50.000			71.000			50.000			53.000			74.000			67.000			58.000			70.000			52.000			72.000			45.000			54.000			66.000			46.000			69.000			62.000			67.000			76.000			73.000			54.000			54.000			65.000			65.000			66.000			45.000			51.000			68.000			60.000			71.000			59.000			70.000			76.000			47.000			52.000			53.000			51.000			73.000			68.000			63.000			75.000			59.000			70.000			69.000			64.000			61.000			61.000			58.000			56.000			65.000			70.000			46.000			66.000			62.000			49.000			66.000			75.000			47.000			56.000			57.000			73.000			45.000			60.000			64.000			53.000			41.000			42.000			44.000			78.000			64.000			43.000			72.000			66.000			67.000			45.000			68.000			56.000			44.000			69.000			54.000			55.000			43.000			59.000			76.000			77.000			44.000			63.000			49.000			48.000			74.000			53.000			65.000			62.000			59.000			59.000			69.000			47.000			63.000			40.000			42.000			58.000			61.000			41.000			51.000			52.000			47.000			55.000			45.000			67.000			61.000			48.000			46.000			43.000			57.000			70.000			73.000			42.000			71.000			64.000			58.000			68.000			62.000			68.000			66.000			78.000			72.000			55.000			51.000			59.000			65.000			57.000			43.000			60.000			61.000			50.000			77.000			44.000			74.000			51.000			46.000			62.000			45.000			55.000			44.000			69.000			63.000			56.000			71.000			47.000			72.000			59.000			64.000			74.000			56.000			67.000			52.000			70.000			65.000			74.000			50.000			50.000			46.000			68.000			48.000			71.000			67.000			72.000			75.000			60.000			63.000			56.000			77.000			59.000			47.000			61.000			75.000			45.000			66.000			69.000			79.000			78.000			73.000			70.000			56.000			60.000			53.000			58.000			57.000			49.000			54.000			73.000			62.000			71.000			69.000			54.000			72.000			76.000			71.000			51.000			63.000			65.000			60.000			48.000			52.000			53.000			57.000			45.000			49.000			58.000			50.000			47.000			72.000			42.000			67.000			63.000			68.000			48.000			61.000			54.000			64.000			63.000			49.000			59.000			51.000			70.000			71.000			62.000			74.000			68.000			70.000			46.000			46.000			73.000			72.000			75.000			76.000			71.000			52.000			67.000			54.000			57.000			52.000			58.000			60.000			64.000			61.000			51.000			45.000			48.000			40.000			39.000			38.000			41.000			53.000			42.000			43.000			44.000			50.000			66.000			69.000			46.000			47.000			62.000			56.000			56.000			65.000			49.000			60.000			58.000			64.000			50.000			55.000			66.000			52.000			74.000			49.000			43.000			51.000			44.000			68.000			69.000			72.000			48.000			53.000			56.000			75.000			55.000			74.000			63.000			71.000			59.000			54.000			76.000			58.000			52.000			64.000			48.000			73.000			75.000			55.000			73.000			70.000			67.000			62.000			53.000			57.000			72.000			68.000			60.000			63.000			64.000			65.000			69.000			51.000			77.000			41.000			55.000			66.000			58.000			56.000			60.000			42.000			76.000			59.000			61.000			57.000			61.000			47.000			78.000			62.000			50.000			64.000			52.000			65.000			67.000			49.000			68.000			53.000			49.000			45.000			59.000			64.000			63.000			74.000			65.000			73.000			48.000			46.000			43.000			50.000			47.000			76.000			69.000			68.000			66.000			46.000			72.000			61.000			67.000			73.000			59.000			62.000			70.000			69.000			51.000			54.000			54.000			53.000			75.000			44.000			49.000			63.000			79.000			44.000			56.000			71.000			55.000			51.000			77.000			54.000			58.000			47.000			70.000			60.000			49.000			60.000			78.000			50.000			55.000			57.000			46.000			58.000			63.000			52.000			48.000			57.000			65.000			77.000			54.000			48.000			45.000			66.000			68.000			64.000			53.000			61.000			65.000			71.000			67.000			58.000			70.000			73.000			74.000			55.000			66.000			62.000			54.000			72.000			47.000			56.000			74.000			50.000			63.000			57.000			59.000			58.000			64.000			53.000			76.000			71.000			58.000			51.000			48.000			54.000			50.000			57.000			67.000			49.000			57.000			56.000			62.000			67.000			51.000			72.000			64.000			75.000			80.000			74.000			70.000			79.000			50.000			51.000			52.000			66.000			54.000			69.000			49.000			53.000			45.000			65.000			78.000			69.000			68.000			61.000			52.000			60.000			52.000			48.000			76.000			57.000			66.000			63.000			62.000			55.000			75.000			73.000			71.000			58.000			67.000			47.000			62.000			51.000			46.000			47.000			59.000			68.000			70.000			53.000			69.000			61.000			77.000			60.000			51.000			56.000			50.000			58.000			64.000			63.000			48.000			56.000			69.000			59.000			46.000			56.000			72.000			45.000			66.000			71.000			65.000			70.000			57.000			40.000			42.000			60.000			41.000			55.000			47.000			55.000			76.000			62.000			43.000			64.000			61.000			70.000			82.000			81.000			67.000			49.000			52.000			44.000			48.000			61.000			74.000			65.000			54.000			50.000			77.000			46.000			59.000			80.000			75.000			49.000			78.000			79.000			58.000			60.000			62.000			71.000			71.000			73.000			45.000			67.000			53.000			66.000			49.000			72.000			54.000			68.000			65.000			53.000			71.000			64.000			63.000			73.000			55.000			69.000			59.000			74.000			66.000			49.000			76.000			58.000			55.000			50.000			61.000			48.000			65.000			53.000			75.000			72.000			64.000			56.000			39.000			40.000			41.000			42.000			44.000			43.000			65.000			62.000			69.000			77.000			73.000			51.000			50.000			75.000			63.000			57.000			46.000			81.000			57.000			59.000			52.000			79.000			80.000			44.000			47.000			65.000			70.000			60.000			52.000			50.000			73.000			78.000			45.000			49.000			62.000			74.000			68.000			73.000			72.000			53.000			55.000			69.000			70.000			75.000			77.000			71.000			72.000			63.000			62.000			67.000			51.000			67.000			60.000			57.000			71.000			66.000			65.000			70.000			57.000			76.000			47.000			68.000			53.000			66.000			68.000			72.000			74.000			47.000			54.000			51.000			56.000			60.000			64.000			63.000			59.000			48.000			46.000			70.000			55.000			58.000			71.000			61.000			55.000			63.000			54.000			56.000			45.000			52.000			69.000			71.000			46.000			50.000			43.000			65.000			61.000			64.000			52.000			55.000			48.000			58.000			56.000			59.000			67.000			53.000			65.000			62.000			69.000			54.000			73.000			68.000			63.000			52.000			61.000			69.000			67.000			59.000			50.000			66.000			74.000			53.000			44.000			54.000			70.000			64.000			46.000			50.000			75.000			51.000			68.000			62.000			60.000			58.000			46.000			64.000			57.000			80.000			79.000			78.000			72.000			51.000			73.000			49.000			52.000			48.000			49.000			63.000			68.000			43.000			70.000			67.000			48.000			60.000			72.000			66.000			56.000			51.000			61.000			68.000			66.000			49.000			63.000			62.000			58.000			59.000			47.000			71.000			58.000			53.000			67.000			59.000			69.000			42.000			55.000			56.000			50.000			70.000			72.000			57.000			49.000			74.000			57.000			73.000			62.000			60.000			50.000			55.000			57.000			45.000			61.000			62.000			77.000			52.000			44.000			63.000			60.000			66.000			47.000			65.000			54.000			65.000			64.000			59.000			70.000			61.000			71.000			67.000			74.000			76.000			62.000			40.000			39.000			53.000			66.000			54.000			48.000			41.000			51.000			72.000			61.000			42.000			69.000			47.000			71.000			68.000			56.000			60.000			49.000			57.000			51.000			58.000			67.000			52.000			63.000			73.000			41.000			42.000			54.000			43.000			70.000			56.000			52.000			70.000			68.000			50.000			55.000			59.000			75.000			46.000			77.000			61.000			45.000			44.000			65.000			47.000			40.000			39.000			38.000			37.000			41.000			42.000			43.000			74.000			73.000			72.000			43.000			50.000			64.000			49.000			58.000			45.000			64.000			68.000			69.000			76.000			56.000			54.000			75.000			44.000			57.000			69.000			55.000			44.000			65.000			59.000			73.000			58.000			81.000			83.000			82.000			71.000			68.000			61.000			80.000			66.000			62.000			79.000			45.000			78.000			67.000			48.000			43.000			55.000			51.000			77.000			56.000			71.000			50.000			72.000			66.000			72.000			63.000			53.000			76.000			64.000			54.000			48.000			64.000			69.000			49.000			74.000			47.000			68.000			62.000			46.000			61.000			55.000			60.000			52.000			70.000			73.000			75.000			81.000			82.000			60.000			53.000			57.000			80.000			79.000			74.000			78.000			46.000			65.000			49.000			47.000			73.000			67.000			68.000			61.000			56.000			66.000			55.000			78.000			76.000			48.000			46.000			50.000			77.000			52.000			69.000			58.000			70.000			40.000			38.000			39.000			41.000			65.000			45.000			51.000			67.000			71.000			42.000			59.000			44.000			43.000			74.000			53.000			66.000			65.000			62.000			60.000			75.000			57.000			69.000			64.000			60.000			68.000			40.000			54.000			48.000			54.000			72.000			77.000			61.000			59.000			67.000			55.000			48.000			47.000			71.000			62.000			46.000			46.000			56.000			66.000			51.000			75.000			69.000			45.000			52.000			70.000			66.000			45.000			55.000			67.000			54.000			49.000			61.000			73.000			58.000			75.000			72.000			47.000			57.000			44.000			76.000			64.000			71.000			56.000			52.000			53.000			74.000			73.000			60.000			59.000			50.000			79.000			53.000			67.000			78.000			63.000			70.000			56.000			48.000			63.000			58.000			77.000			48.000			63.000			51.000			67.000			49.000			54.000			68.000			57.000			62.000			65.000			53.000			65.000			45.000			43.000			42.000			59.000			53.000			68.000			41.000			74.000			60.000			76.000			52.000			57.000			46.000			64.000			73.000			51.000			71.000			53.000			59.000			74.000			53.000			56.000			44.000			69.000			55.000			54.000			71.000			60.000			52.000			61.000			54.000			64.000			55.000			62.000			71.000			62.000			70.000			49.000			75.000			47.000			63.000			41.000			66.000			47.000			42.000			58.000			44.000			56.000			58.000			57.000			57.000			72.000			43.000			52.000			74.000			63.000			73.000			65.000			59.000			76.000			62.000			53.000			45.000			60.000			50.000			56.000			65.000			52.000			59.000			61.000			67.000			68.000			48.000			57.000			66.000			50.000			59.000			55.000			51.000			69.000			81.000			71.000			54.000			73.000			50.000			77.000			79.000			80.000			68.000			73.000			75.000			70.000			72.000			78.000			67.000			58.000			49.000			55.000			47.000			60.000			69.000			46.000			64.000			72.000			65.000			58.000			74.000			74.000			49.000			73.000			62.000			43.000			61.000			51.000			71.000			80.000			58.000			54.000			60.000			82.000			83.000			84.000			81.000			72.000			79.000			45.000			78.000			72.000			44.000			75.000			61.000			63.000			64.000			80.000			70.000			68.000			47.000			63.000			79.000			47.000			78.000			46.000			77.000			76.000			57.000			69.000			74.000			66.000			75.000			57.000			68.000			65.000			72.000			53.000			67.000			48.000			62.000			56.000			60.000			52.000			51.000			76.000			73.000			61.000			46.000			55.000			44.000			58.000			52.000			70.000			59.000			52.000			59.000			69.000			65.000			55.000			50.000			59.000			64.000			58.000			62.000			45.000			56.000			63.000			66.000			68.000			70.000			50.000			71.000			60.000			51.000			54.000			55.000			54.000			77.000			67.000			60.000			49.000			55.000			72.000			64.000			65.000			66.000			66.000			62.000			53.000			46.000			63.000			74.000			76.000			61.000			57.000			62.000			71.000			57.000			39.000			38.000			40.000			52.000			50.000			61.000			42.000			41.000			69.000			43.000			53.000			38.000			37.000			36.000			39.000			40.000			65.000			48.000			67.000			47.000			44.000			45.000			46.000			51.000			73.000			42.000			41.000			49.000			43.000			42.000			55.000			63.000			54.000			68.000			75.000			48.000			75.000			45.000			64.000			65.000			57.000			66.000			70.000			49.000			58.000			48.000			61.000			72.000			70.000			71.000			77.000			58.000			56.000			50.000			43.000			60.000			67.000			58.000			49.000			59.000			69.000			64.000			53.000			73.000			76.000			55.000			63.000			75.000			74.000			76.000			69.000			56.000			48.000			47.000			44.000			59.000			78.000			54.000			51.000			60.000			82.000			83.000			85.000			84.000			81.000			80.000			79.000			72.000			66.000			52.000			37.000			38.000			40.000			39.000			67.000			80.000			68.000			76.000			70.000			81.000			82.000			83.000			51.000			77.000			63.000			54.000			50.000			65.000			69.000			75.000			56.000			57.000			70.000			56.000			63.000			71.000			78.000			44.000			74.000			76.000			46.000			70.000			41.000			50.000			61.000			47.000			75.000			53.000			52.000			58.000			67.000			60.000			57.000			64.000			66.000			74.000			53.000			55.000			63.000			68.000			79.000			64.000			69.000			54.000			52.000			48.000			77.000			69.000			45.000			51.000			71.000			62.000			54.000			53.000			80.000			56.000			47.000			78.000			61.000			42.000			59.000			57.000			73.000			58.000			48.000			66.000			76.000			71.000			72.000			59.000			50.000			58.000			77.000			52.000			43.000			79.000			68.000			44.000			49.000			75.000			46.000			40.000			70.000			42.000			41.000			56.000			48.000			74.000			51.000			47.000			72.000			67.000			73.000			58.000			65.000			49.000			82.000			81.000			55.000			62.000			75.000			59.000			51.000			45.000			72.000			52.000			44.000			46.000			66.000			71.000			46.000			45.000			61.000			73.000			62.000			65.000			68.000			78.000			47.000			57.000			63.000			64.000			74.000			67.000			50.000			54.000			76.000			53.000			42.000			54.000			51.000			77.000			68.000			70.000			48.000			66.000			69.000			65.000			49.000			47.000			62.000			45.000			71.000			70.000			73.000			61.000			74.000			66.000			67.000			39.000			35.000			40.000			36.000			37.000			38.000			41.000			46.000			60.000			57.000			42.000			47.000			53.000			50.000			43.000			60.000			59.000			45.000			44.000			52.000			54.000			46.000			56.000			69.000			60.000			73.000			68.000			43.000			55.000			58.000			62.000			48.000			72.000			75.000			70.000			67.000			50.000			53.000			73.000			64.000			50.000			54.000			49.000			47.000			66.000			51.000			55.000			77.000			63.000			74.000			56.000			60.000			48.000			49.000			40.000			39.000			38.000			37.000			36.000			71.000			41.000			80.000			58.000			79.000			45.000			63.000			69.000			68.000			61.000			78.000			72.000			53.000			44.000			62.000			53.000			40.000			42.000			64.000			70.000			54.000			56.000			46.000			52.000			65.000			67.000			43.000			74.000			44.000			65.000			45.000			63.000			41.000			57.000			64.000			70.000			77.000			50.000			43.000			79.000			52.000			71.000			73.000			69.000			46.000			71.000			43.000			57.000			65.000			56.000			66.000			60.000			66.000			51.000			48.000			47.000			49.000			44.000			48.000			49.000			76.000			45.000			46.000			61.000			61.000			41.000			69.000			76.000			44.000			42.000			59.000			82.000			84.000			86.000			83.000			81.000			85.000			80.000			49.000			67.000			63.000			79.000			60.000			55.000			78.000			74.000			68.000			37.000			36.000			35.000			34.000			39.000			38.000			40.000			59.000			41.000			72.000			77.000			58.000			42.000			61.000			58.000			76.000			57.000			43.000			62.000			75.000			75.000			64.000			73.000			74.000			51.000			55.000			56.000			48.000			72.000			71.000			57.000			60.000			66.000			69.000			75.000			68.000			65.000			47.000			52.000			80.000			67.000			44.000			70.000			68.000			64.000			83.000			82.000			81.000			84.000			69.000			79.000			78.000			80.000			42.000			59.000			82.000			81.000			77.000			71.000			76.000			50.000			43.000			63.000			64.000			78.000			55.000			65.000			54.000			52.000			74.000			66.000			50.000			58.000			53.000			73.000			69.000			70.000			67.000			68.000			71.000			72.000			51.000			39.000			40.000			38.000			78.000			73.000			64.000			50.000			46.000			53.000			72.000			79.000			75.000			76.000			78.000			61.000			74.000			66.000			75.000			80.000			77.000			63.000			78.000			79.000			87.000			82.000			83.000			85.000			81.000			86.000			88.000			84.000			80.000			49.000			52.000			70.000			56.000			63.000			76.000			51.000			62.000			77.000			68.000			77.000			55.000			62.000			47.000			48.000			45.000			49.000			59.000			61.000			60.000			75.000			60.000			74.000			69.000			67.000			55.000			76.000			53.000			75.000			54.000			51.000			57.000			48.000			39.000			40.000			56.000			74.000			46.000			55.000			58.000			51.000			47.000			72.000			46.000			48.000			42.000			41.000			59.000			45.000			50.000			79.000			44.000			54.000			70.000			49.000			41.000			36.000			33.000			35.000			32.000			34.000			39.000			38.000			37.000			40.000			42.000			43.000			69.000			72.000			56.000			45.000			50.000			72.000			65.000			70.000			44.000			52.000			51.000			43.000			71.000			60.000			67.000			64.000			57.000			52.000			53.000			53.000			67.000			54.000			76.000			46.000			77.000			64.000			81.000			68.000			73.000			63.000			71.000			73.000			51.000			49.000			71.000			74.000			61.000			54.000			59.000			59.000			47.000			73.000			66.000			44.000			78.000			45.000			58.000			52.000			55.000			75.000			47.000			65.000			72.000			76.000			62.000			49.000			48.000			50.000			57.000			56.000			62.000			
y:
3.0658597650			3.3026849544			3.3038723841			3.6523164597			3.7750541180			3.9294509030			4.0327133938			4.1132242734			4.2957094808			4.3018818223			4.3097553731			4.4080034592			4.4126884396			4.4448131648			4.5355567982			4.5531280515			4.6207095578			4.6611593910			4.6788169659			4.7530755872			4.7789203399			4.8479699698			4.9365533063			4.9618081897			4.9810632108			5.0267302826			5.0517673019			5.2375508333			5.2699670679			5.3116749138			5.3518541824			5.4147295214			5.4239976362			5.6480982495			5.7357091348			5.7433474642			5.7725686458			5.7954946558			5.8259914900			5.8483909232			5.8580189434			5.8803906640			5.8952158455			5.9511826732			5.9740620118			5.9816671926			6.0396515232			6.0971165681			6.1634148120			6.2488684043			6.3005141446			6.3024801747			6.3145358387			6.3579768457			6.3605220058			6.3820344352			6.4609745104			6.4659716962			6.4852871652			6.4853794547			6.4945175006			6.5090446974			6.5504540773			6.5567613424			6.5919163466			6.5991182431			6.6186533499			6.6195514164			6.6576495091			6.6716205474			6.6789176724			6.7446037472			6.7896725057			6.8340260807			6.8380266973			6.8399699973			6.8551990460			6.8631553116			6.8698425374			6.8834928236			6.9253498661			6.9292192412			6.9416438258			6.9473885238			6.9657221974			6.9871352167			7.0362014362			7.0633481363			7.0774459537			7.1183019392			7.1280235542			7.1829806080			7.1921735475			7.2040675696			7.2095738022			7.2255691625			7.2315353965			7.2336005943			7.2606882549			7.2612706490			7.2616290168			7.3036317783			7.3144397880			7.3264384831			7.3296119200			7.3378420017			7.3433044576			7.3861483746			7.4231483706			7.4244149550			7.4608206877			7.4746418709			7.4816623584			7.4983944750			7.5184749803			7.5786890743			7.5878376381			7.5941167301			7.5965003297			7.6031756852			7.6052000872			7.6111418819			7.6355080334			7.6415695929			7.6417437132			7.6417887206			7.6555803191			7.6588347571			7.6590653539			7.6606196630			7.6711194867			7.6813007378			7.6971864010			7.7436503018			7.7601714020			7.7870900442			7.7935723563			7.8090296116			7.8242983907			7.8329919846			7.8401105898			7.8403978691			7.8560653319			7.8883023189			7.8913193361			7.9067442608			7.9775463483			8.0034710567			8.0084049404			8.0115468502			8.0144610596			8.0228444775			8.0380888348			8.0397298417			8.0505099548			8.0898911344			8.0911718187			8.1086041073			8.1179271985			8.1631201884			8.2000092005			8.2061792656			8.2402355328			8.2619810154			8.2884868415			8.2894414827			8.3205385639			8.3207367884			8.3369824159			8.3513125082			8.3986392412			8.4007063312			8.4026694415			8.4033996392			8.4530099477			8.4610451712			8.4613458430			8.4656316930			8.4720109207			8.4902949386			8.5022051362			8.5032118369			8.5037169232			8.5105487836			8.5236895224			8.5348449282			8.5464744954			8.5557787744			8.5839677921			8.5840355078			8.6094503637			8.6204714690			8.6267340218			8.6470796942			8.6604418854			8.6638620283			8.6803726935			8.6804978271			8.6921038728			8.6983203439			8.7002601912			8.7023972649			8.7031521823			8.7124704699			8.7260180884			8.7387333824			8.7496921223			8.7545300490			8.7675727102			8.7773760770			8.7844816162			8.7864144591			8.8037580284			8.8254884145			8.8328899771			8.8381560584			8.8552701019			8.8584660434			8.8615793998			8.8620231269			8.8674679905			8.8787386555			8.8921056429			8.9035312847			8.9046253889			8.9088122721			8.9097709089			8.9109268163			8.9150590018			8.9269869966			8.9295128812			8.9390444544			8.9438363105			8.9471887785			8.9490786495			8.9520087065			8.9570415764			8.9667865213			8.9744853066			8.9819806389			8.9834174138			8.9976769925			9.0004418372			9.0103263742			9.0113339365			9.0186675155			9.0352681687			9.0375281625			9.0495780290			9.0539396375			9.0632883626			9.0718598976			9.0824630066			9.0867387839			9.1016146951			9.1023139751			9.1058450059			9.1243323421			9.1262388902			9.1330831576			9.1368480481			9.1580693136			9.1595470844			9.1824512268			9.1837836409			9.2082533953			9.2141952320			9.2248959537			9.2312000447			9.2352506112			9.2373623092			9.2393134477			9.2410424958			9.2494751800			9.2497954583			9.2515016289			9.2573255936			9.2648295958			9.2691044404			9.2795693830			9.2807658631			9.2882582954			9.2912941158			9.3057898195			9.3223982162			9.3234022979			9.3335252172			9.3352429242			9.3418325150			9.3426375346			9.3529079089			9.3538210835			9.3641694640			9.3694676678			9.3742676873			9.3781834325			9.3814973134			9.3819503782			9.4038179322			9.4053426234			9.4071405399			9.4106004548			9.4184005920			9.4404273089			9.4708380549			9.4783498679			9.4795696242			9.4897007872			9.4987983373			9.5015887535			9.5107696236			9.5118914510			9.5138510019			9.5233467726			9.5340525233			9.5351531227			9.5364508011			9.5388929192			9.5435652084			9.5629876974			9.5837481767			9.5977447562			9.6002268915			9.6049861899			9.6117232661			9.6176037479			9.6342916349			9.6466893315			9.6541635543			9.6546283158			9.6585987913			9.6740525108			9.6756248762			9.6842100163			9.7059698727			9.7084379772			9.7099023822			9.7122949340			9.7222847140			9.7348231824			9.7524778202			9.7667121121			9.7810069039			9.7929755898			9.8010994010			9.8011694146			9.8107122084			9.8175232143			9.8330471459			9.8344847033			9.8538688791			9.8570008165			9.8638847987			9.8818667199			9.8867781764			9.8891035476			9.8896138276			9.8971463806			9.9013296304			9.9091743276			9.9092068783			9.9217388928			9.9254624801			9.9317807723			9.9441614949			9.9445023156			9.9496117623			9.9515335275			9.9558549346			9.9582071261			9.9588334107			9.9816198981			9.9864435826			9.9880815664			9.9895346671			10.0022878096			10.0236934111			10.0418940238			10.0516358740			10.0547571590			10.0675740739			10.0764730071			10.0937836662			10.0968683765			10.0973977263			10.1034044338			10.1035596952			10.1055235082			10.1084543597			10.1125914561			10.1166448616			10.1224655790			10.1341473243			10.1391836144			10.1497924260			10.1544553362			10.1632352218			10.1665565286			10.1732040882			10.1823946324			10.1870808131			10.2054725977			10.2107425817			10.2108850750			10.2130586272			10.2164898501			10.2421494634			10.2575947990			10.2723331510			10.2728603065			10.2827152149			10.2850002721			10.2883655193			10.2937901211			10.3009345698			10.3028874243			10.3032170914			10.3072065071			10.3127153347			10.3131098317			10.3208976304			10.3263925627			10.3289070443			10.3341400476			10.3379066442			10.3406525837			10.3419455671			10.3424210967			10.3569867197			10.3586057141			10.3744509914			10.3770796437			10.3819623289			10.3952851686			10.4116691907			10.4141465952			10.4160793738			10.4165746876			10.4174452130			10.4394693921			10.4609134278			10.4625101682			10.4625521696			10.4636745132			10.4692808801			10.4771264823			10.4786522062			10.4812757983			10.4844542891			10.4846259358			10.4869258215			10.4890440857			10.4907120730			10.4909650629			10.4919176801			10.4983295384			10.5045547804			10.5244940108			10.5312400261			10.5325640042			10.5364599533			10.5416961721			10.5510837695			10.5627568572			10.5635869328			10.5706285016			10.5929233197			10.5940553878			10.6020517964			10.6029157656			10.6049561546			10.6220848165			10.6253013342			10.6568387161			10.6587412304			10.6675241468			10.6691666652			10.6716123064			10.6720572282			10.6731485625			10.6770522430			10.6903712216			10.7038734815			10.7049538311			10.7118179215			10.7166257542			10.7187011195			10.7208421157			10.7212136094			10.7228938649			10.7313666813			10.7315714384			10.7340612489			10.7432740182			10.7455125159			10.7550431723			10.7660972221			10.7721920271			10.7731041406			10.7832896609			10.7860530969			10.7869339544			10.8001577580			10.8088691205			10.8099661502			10.8172877703			10.8295611758			10.8454669712			10.8524611890			10.8534312691			10.8622577005			10.8731176122			10.8819299282			10.8831424094			10.8847980987			10.8858812067			10.8884706473			10.8890815420			10.8908311577			10.8967226174			10.9015067579			10.9106259736			10.9107502650			10.9126534295			10.9190425452			10.9194367152			10.9248918379			10.9373562684			10.9454806826			10.9504199597			10.9543103475			10.9566660849			10.9612341651			10.9713399683			10.9850118154			10.9868264998			10.9868931529			10.9901934139			10.9951407460			10.9972611724			10.9999007359			11.0165097343			11.0195839931			11.0314471488			11.0385024949			11.0414911793			11.0500408570			11.0509061691			11.0532602562			11.0580558215			11.0657834361			11.0663954507			11.0745144978			11.0831357645			11.0881586880			11.0919057650			11.0934167581			11.1088839733			11.1144387692			11.1182902188			11.1293525823			11.1316326223			11.1329322024			11.1337359029			11.1399680794			11.1408319618			11.1502858241			11.1529828513			11.1686232521			11.1824082202			11.1940614532			11.2016286802			11.2156537704			11.2302586609			11.2423148003			11.2433942860			11.2452672186			11.2480588424			11.2606007314			11.2614821805			11.2658492679			11.2700946457			11.2766530977			11.2795412340			11.2906808266			11.2948190670			11.2975355588			11.3036473727			11.3092061749			11.3120117227			11.3128735596			11.3155611121			11.3178469649			11.3242839975			11.3313682270			11.3320163027			11.3349899866			11.3355850875			11.3480650531			11.3506707510			11.3565109019			11.3646560615			11.3749896712			11.3786609605			11.4049036451			11.4070609034			11.4079999629			11.4113266264			11.4163471981			11.4215483301			11.4276792778			11.4333640189			11.4402530917			11.4466286615			11.4606540359			11.4610073264			11.4708357137			11.4720436708			11.4744756624			11.4895983723			11.4952580307			11.4961512362			11.4986487937			11.5003842100			11.5080104211			11.5164789459			11.5197918031			11.5256659990			11.5262513744			11.5412955683			11.5507264775			11.5595944712			11.5614310762			11.5650606712			11.5672555632			11.5764394952			11.5831914555			11.5837312142			11.5902287519			11.5904428030			11.5981276522			11.5983856645			11.5997928251			11.6010225547			11.6016770028			11.6024390662			11.6045794973			11.6142818859			11.6266136922			11.6329476247			11.6415944664			11.6419737825			11.6492287780			11.6606258543			11.6624908011			11.6650023122			11.6663984773			11.6767770907			11.6921605177			11.6931133858			11.7001769615			11.7045956036			11.7133717559			11.7167295946			11.7187310844			11.7244419445			11.7367561343			11.7472280323			11.7487156490			11.7631756692			11.7682912848			11.7760789191			11.7762560367			11.7835713845			11.7845150958			11.7845224088			11.7953928821			11.7964185754			11.8003962519			11.8018398251			11.8057803401			11.8060038400			11.8120909272			11.8145633731			11.8145685351			11.8177481162			11.8277513956			11.8297794803			11.8393292032			11.8591097509			11.8592520415			11.8659721482			11.8680256372			11.8686693585			11.8740352188			11.8834067256			11.8837006872			11.8902177887			11.8962221123			11.8969325443			11.9100111081			11.9164141869			11.9179078541			11.9337671650			11.9340905343			11.9430872769			11.9504290290			11.9519953910			11.9573001529			11.9595141067			11.9631250513			11.9631606952			11.9675529797			11.9678333859			11.9712172355			11.9754075632			11.9781101403			11.9913147953			11.9953191798			12.0004378998			12.0080193036			12.0089382656			12.0125374215			12.0195613296			12.0239424826			12.0281329160			12.0431792685			12.0500697223			12.0607374369			12.0620054222			12.0627377338			12.0761677888			12.0863915920			12.0870651983			12.0874272701			12.0899046393			12.0917277037			12.0946322112			12.1033845921			12.1172306039			12.1245950330			12.1260020017			12.1299716571			12.1339791712			12.1513153907			12.1516334041			12.1520318962			12.1530160273			12.1597756408			12.1623970718			12.1676533303			12.1689035443			12.1784970609			12.1799117702			12.1802154453			12.1811084024			12.1847616536			12.1919604169			12.1962450103			12.1969131312			12.1970438625			12.1978645222			12.2051927142			12.2055567941			12.2182018135			12.2186164001			12.2262270197			12.2346588468			12.2560478741			12.2566224212			12.2591016249			12.2698798010			12.2751426889			12.2856756719			12.2879853885			12.2944015774			12.3137815586			12.3255439554			12.3269216013			12.3300795095			12.3362758462			12.3391846416			12.3400996013			12.3409911484			12.3481441531			12.3528606392			12.3597299511			12.3613387194			12.3614579011			12.3638627131			12.3653081841			12.3672703159			12.3704171911			12.3713764949			12.3786998546			12.3885407580			12.3954546203			12.3972833582			12.4006970963			12.4040979097			12.4078975213			12.4099707282			12.4336016421			12.4348904189			12.4362156878			12.4421222668			12.4581169404			12.4623417901			12.4629033356			12.4691704901			12.4789320558			12.4798379593			12.4824305946			12.4867611473			12.4903621615			12.4913163354			12.4935429389			12.5066941149			12.5124750564			12.5135231882			12.5150726549			12.5153479234			12.5160510482			12.5258848826			12.5278042250			12.5313005076			12.5331402347			12.5354402384			12.5359432662			12.5383497729			12.5393651761			12.5436134792			12.5451685863			12.5588539205			12.5603348999			12.5621853288			12.5636479271			12.5660291664			12.5687015787			12.5709238851			12.5711913157			12.5715451421			12.5767326269			12.5777780707			12.5792287159			12.5960818489			12.5976363032			12.6083586077			12.6170732316			12.6204583092			12.6230187458			12.6290044573			12.6310370138			12.6366248477			12.6390831404			12.6418527745			12.6515633113			12.6595801091			12.6708457945			12.6717612559			12.6718203078			12.6776957052			12.6806182013			12.6837319733			12.6870359275			12.6947448843			12.6973222302			12.7031485473			12.7032118688			12.7116956573			12.7162600332			12.7223775077			12.7249070954			12.7269781571			12.7285888466			12.7349812900			12.7421275682			12.7425794167			12.7471588299			12.7607820825			12.7612360640			12.7636751653			12.7700309956			12.7725135805			12.7781764450			12.7815125676			12.7825142607			12.7836744722			12.7859736892			12.7871163569			12.7881303681			12.7913042193			12.7928199046			12.8032341709			12.8048086745			12.8062317997			12.8084686066			12.8145426257			12.8168657005			12.8178077641			12.8273040992			12.8288413666			12.8404272184			12.8425658152			12.8495815654			12.8571426478			12.8629337451			12.8716321540			12.8717136946			12.8734883828			12.8760728300			12.8772389125			12.8852413573			12.8887136356			12.8890192725			12.8901339034			12.8919148877			12.8987092634			12.8992852637			12.8993436119			12.9079553469			12.9088721440			12.9178211448			12.9269429806			12.9307542132			12.9334485065			12.9370652742			12.9496359885			12.9548290296			12.9549250775			12.9623030469			12.9625116311			12.9769375165			12.9776788315			12.9823376636			12.9865174624			12.9882970673			12.9974887484			13.0018588074			13.0025233432			13.0077788359			13.0080761715			13.0086079648			13.0111569049			13.0157830276			13.0167304930			13.0196503552			13.0231013949			13.0269282563			13.0287986971			13.0318393853			13.0351403922			13.0370854068			13.0404057708			13.0455595795			13.0514991578			13.0577192871			13.0684822507			13.0747028746			13.0752105335			13.0765425690			13.0776439604			13.0785129199			13.0852330101			13.0852978707			13.0870482842			13.0965397314			13.1048621722			13.1088297164			13.1150744943			13.1182712616			13.1270295432			13.1308464902			13.1322818042			13.1355104638			13.1432831536			13.1559528430			13.1565390121			13.1636872993			13.1658429112			13.1790267055			13.1845839666			13.1905451706			13.2008855340			13.2034326724			13.2048515588			13.2058800419			13.2091908157			13.2130267551			13.2171134377			13.2247183311			13.2277961770			13.2311067121			13.2320658773			13.2346007050			13.2405340769			13.2492104513			13.2545896272			13.2546900989			13.2597605874			13.2613666902			13.2634474965			13.2688694247			13.2707335592			13.2761210925			13.2798295689			13.2859745313			13.3011115663			13.3147088752			13.3188493070			13.3228594671			13.3262397658			13.3279093770			13.3300634965			13.3308914308			13.3322700513			13.3327613419			13.3338799543			13.3492463877			13.3502158690			13.3627757973			13.3629141651			13.3650646118			13.3678699482			13.3837994036			13.3860571039			13.3877949345			13.3934190744			13.3946559139			13.4157548371			13.4178200089			13.4227352218			13.4309286443			13.4324645415			13.4368777852			13.4380559957			13.4472006373			13.4518174964			13.4555332214			13.4584872981			13.4587813640			13.4723483500			13.4747184068			13.4832591708			13.4854357893			13.4925507270			13.4937791056			13.4982290705			13.5011777767			13.5038968283			13.5043618180			13.5044832182			13.5059515613			13.5062603538			13.5112476066			13.5177157211			13.5193723169			13.5315457780			13.5321361384			13.5341577339			13.5376633630			13.5453908647			13.5501778364			13.5625804030			13.5635785436			13.5662383886			13.5664605389			13.5668246963			13.5668304153			13.5689536158			13.5771959865			13.5776016925			13.5827813437			13.5846651934			13.5890602927			13.5930504608			13.5985301556			13.5995407519			13.6018218828			13.6044838912			13.6064008772			13.6065650620			13.6074061145			13.6075304477			13.6116860666			13.6158063637			13.6214101362			13.6268362402			13.6296977959			13.6306240776			13.6386089897			13.6393343943			13.6406619459			13.6457967278			13.6483131171			13.6558819788			13.6604415432			13.6630088544			13.6632601086			13.6828240418			13.6856203419			13.6890327838			13.6948485827			13.7047573373			13.7065954372			13.7146910590			13.7238515719			13.7242572352			13.7262988133			13.7322682958			13.7365308249			13.7414939507			13.7426484720			13.7470227997			13.7590731453			13.7602132203			13.7630426350			13.7632675190			13.7649816744			13.7684454034			13.7695147304			13.7743066866			13.7782746826			13.7786053245			13.7804512104			13.7867374686			13.7870938768			13.7886464597			13.7924161987			13.7932996815			13.7978026086			13.8021620238			13.8026740905			13.8087321997			13.8091436680			13.8176345160			13.8199958623			13.8216059988			13.8295023361			13.8310193512			13.8334620919			13.8378238203			13.8413674162			13.8435104983			13.8441883561			13.8474747954			13.8511076411			13.8519610074			13.8522097412			13.8568518719			13.8642814054			13.8683400998			13.8759537934			13.8776255348			13.8786925552			13.8809292315			13.8838567524			13.8840158414			13.8977544465			13.9004007918			13.9009186300			13.9055436897			13.9068683219			13.9148019554			13.9149961135			13.9187457759			13.9222804128			13.9279160111			13.9280599895			13.9308963198			13.9332946558			13.9334329491			13.9355818761			13.9379809178			13.9420223002			13.9436820840			13.9478198275			13.9528503210			13.9538481906			13.9546809014			13.9548038341			13.9563713705			13.9596536777			13.9705618692			13.9716343816			13.9733844504			13.9790933474			13.9799115879			13.9813867738			13.9814750631			13.9841688431			13.9844280812			13.9851302390			13.9858712098			13.9861978088			13.9907881474			13.9982877011			14.0006297497			14.0024987086			14.0031552731			14.0174500623			14.0193122841			14.0196380221			14.0225271353			14.0274390968			14.0299061999			14.0320420304			14.0368081874			14.0387135021			14.0407838306			14.0430832965			14.0465699873			14.0511806578			14.0578888073			14.0585997219			14.0603559305			14.0785912707			14.0836362207			14.0867946174			14.0900451237			14.0907775530			14.0911615201			14.0925549804			14.0963433517			14.0967004992			14.1080180851			14.1094423184			14.1102319789			14.1225332629			14.1227146361			14.1255079446			14.1256467330			14.1268188167			14.1274235919			14.1302525140			14.1341431818			14.1385380010			14.1392347814			14.1413418838			14.1448791513			14.1458794943			14.1515327951			14.1708852128			14.1780936890			14.1801319874			14.1810541823			14.1810644700			14.1815603183			14.1853976859			14.1936375977			14.1979580654			14.2000253937			14.2004969199			14.2028418943			14.2047046801			14.2077111873			14.2112961982			14.2148914530			14.2175017620			14.2178980804			14.2182809411			14.2183431840			14.2227664125			14.2250785141			14.2254852470			14.2258737074			14.2321326636			14.2342480866			14.2370143932			14.2376891930			14.2426577703			14.2437291506			14.2475689963			14.2585347186			14.2662332348			14.2672398778			14.2710741327			14.2726970205			14.2728898704			14.2731171825			14.2767880831			14.2802470210			14.2811679987			14.2815021353			14.2847318113			14.2866576480			14.2916049018			14.2983238772			14.2989234667			14.3048680430			14.3089851063			14.3127211707			14.3153272042			14.3176453084			14.3182662651			14.3251697058			14.3288168206			14.3319869302			14.3376278049			14.3397516007			14.3416726818			14.3443026160			14.3447948187			14.3517347921			14.3522748866			14.3537236648			14.3589184212			14.3591519295			14.3592148152			14.3643995449			14.3657715491			14.3712520609			14.3736938771			14.3779928568			14.3848716481			14.3885929747			14.3903320859			14.3911307676			14.3946626869			14.4044674138			14.4154298260			14.4167679787			14.4207148916			14.4216056256			14.4223218581			14.4270244205			14.4276734041			14.4282446726			14.4302585420			14.4355955041			14.4363702550			14.4386282078			14.4420978157			14.4439109815			14.4468794597			14.4470236153			14.4546648185			14.4584842844			14.4604928374			14.4613998173			14.4658605700			14.4709187073			14.4724310324			14.4791714126			14.4799395499			14.4814309542			14.4823218185			14.4860764811			14.4951151879			14.5016269231			14.5043482487			14.5052568675			14.5055471381			14.5067774659			14.5116094882			14.5133626124			14.5165022092			14.5183281918			14.5211387506			14.5296084449			14.5301047008			14.5329950640			14.5368763192			14.5416398389			14.5429704531			14.5433460652			14.5571745722			14.5630399020			14.5637780613			14.5660224934			14.5694301570			14.5718833485			14.5720366272			14.5761113629			14.5763322342			14.5779146206			14.5852090542			14.5862875136			14.5886421906			14.5901098225			14.5932792068			14.6031537925			14.6032232744			14.6141280036			14.6142660652			14.6175400207			14.6208112540			14.6215763114			14.6229242626			14.6237376045			14.6253995687			14.6269888230			14.6291385276			14.6298582740			14.6298832698			14.6312568344			14.6317647001			14.6324408604			14.6361294267			14.6517778290			14.6559073919			14.6668251257			14.6669278315			14.6669470691			14.6674060148			14.6697950202			14.6747538360			14.6769259574			14.6829481369			14.6837602771			14.6839416775			14.6850660867			14.6875975991			14.6942726254			14.6972497985			14.6999044028			14.7003240215			14.7006525631			14.7089226643			14.7124290827			14.7152799991			14.7159584253			14.7182756862			14.7211516965			14.7268335990			14.7332447980			14.7335429877			14.7412842967			14.7428366185			14.7455116733			14.7496970288			14.7513541666			14.7605973476			14.7646415257			14.7695084818			14.7699419407			14.7705619849			14.7712844157			14.7722911145			14.7756426095			14.7869750565			14.7885283950			14.7904316923			14.7951214077			14.7974191638			14.7975592318			14.8044990136			14.8045671496			14.8083146477			14.8085696353			14.8098832651			14.8115040888			14.8181702914			14.8196218010			14.8204506804			14.8213268458			14.8219874049			14.8223478132			14.8238123193			14.8291431656			14.8293157273			14.8299621931			14.8415101777			14.8498908413			14.8520900985			14.8532305762			14.8565990333			14.8571963153			14.8574646006			14.8612853688			14.8613665941			14.8621214110			14.8638186948			14.8655174240			14.8770872136			14.8771989000			14.8805071580			14.8816127808			14.8874265567			14.8894805771			14.8895460870			14.8953404311			14.9015575860			14.9034772822			14.9035397694			14.9040660160			14.9057911144			14.9066926797			14.9075190722			14.9123234956			14.9140118030			14.9166366187			14.9194383084			14.9202399187			14.9226043426			14.9256857987			14.9267837929			14.9274175895			14.9285818124			14.9319067423			14.9339987039			14.9352692228			14.9353429275			14.9375798524			14.9415441937			14.9442015904			14.9534354506			14.9604813886			14.9627805191			14.9677816880			14.9690338644			14.9695286228			14.9719034261			14.9723974678			14.9750114096			14.9764035516			14.9816477169			14.9826264038			14.9874507998			14.9898623665			14.9905506683			14.9909761184			14.9946396204			14.9973812108			14.9999315172			15.0029676639			15.0038726322			15.0129268770			15.0194613266			15.0207335697			15.0212164058			15.0222605806			15.0228814781			15.0252292912			15.0293910309			15.0308309122			15.0316362521			15.0358750301			15.0394217140			15.0408553095			15.0454003475			15.0454619297			15.0506973278			15.0535683912			15.0548801406			15.0559045093			15.0598672655			15.0626096820			15.0636600207			15.0669113572			15.0670469267			15.0672518205			15.0731632219			15.0749050279			15.0775420442			15.0784621734			15.0797246101			15.0839045616			15.0840937420			15.0845695687			15.0874313344			15.0885341109			15.0890753551			15.0993143142			15.1044888029			15.1079547281			15.1083832062			15.1088129664			15.1089578964			15.1103150111			15.1106894314			15.1121912337			15.1127489669			15.1142430061			15.1236484020			15.1312927291			15.1317358089			15.1320894427			15.1324802518			15.1365785530			15.1435603739			15.1471942572			15.1489451148			15.1510472389			15.1553644081			15.1609827460			15.1649545704			15.1669007328			15.1671471098			15.1710420758			15.1800061546			15.1853142508			15.1890131222			15.1909331861			15.1910916573			15.1999300169			15.2046698371			15.2046737450			15.2051266968			15.2057324231			15.2072806018			15.2108886570			15.2149332841			15.2179561344			15.2182878861			15.2198303814			15.2246911496			15.2266860337			15.2312897024			15.2374114762			15.2376775293			15.2386468731			15.2464920541			15.2477442439			15.2525195749			15.2529234053			15.2586777625			15.2631211570			15.2649543829			15.2655685957			15.2678361392			15.2842354006			15.2904301636			15.2904616411			15.2928071564			15.2931602143			15.2963909874			15.2999886707			15.3056912967			15.3062345946			15.3137810783			15.3210595700			15.3224721516			15.3228256787			15.3256922254			15.3285056202			15.3333039536			15.3357552425			15.3358229122			15.3409898732			15.3435923875			15.3470331571			15.3474065003			15.3494126865			15.3550051688			15.3585855200			15.3598477872			15.3631962893			15.3658649385			15.3660694473			15.3671786106			15.3681100779			15.3698984431			15.3716285453			15.3735629804			15.3752079448			15.3800722667			15.3803685000			15.3825794886			15.3964555642			15.3997589165			15.4002162849			15.4009550011			15.4044710488			15.4047112264			15.4064630087			15.4092986068			15.4124074712			15.4152410069			15.4185454446			15.4187930714			15.4216851314			15.4234521363			15.4241479908			15.4247551820			15.4307860914			15.4343210656			15.4371126710			15.4470970418			15.4480427550			15.4484758563			15.4486639177			15.4513452438			15.4543322692			15.4586456858			15.4638177587			15.4667303633			15.4682313557			15.4699464722			15.4713981798			15.4779063228			15.4804497829			15.4836962729			15.4895976073			15.4899734181			15.4953759029			15.5042033191			15.5042503722			15.5059246309			15.5061101261			15.5090235727			15.5123529159			15.5163894969			15.5235248149			15.5235629976			15.5246784283			15.5303990304			15.5315213919			15.5397182950			15.5400365940			15.5402538192			15.5408224364			15.5421849206			15.5468165105			15.5485020463			15.5502060699			15.5593324466			15.5610813934			15.5633986899			15.5660877058			15.5669812389			15.5714168421			15.5760572598			15.5808061911			15.5865729804			15.5901743096			15.5924275230			15.5959568113			15.6063672535			15.6065618432			15.6104183103			15.6129989308			15.6133578013			15.6163592537			15.6172195769			15.6176043664			15.6215059708			15.6258644943			15.6267801243			15.6295442692			15.6301197853			15.6313475114			15.6334916710			15.6350448067			15.6352416388			15.6433182332			15.6440571881			15.6559089312			15.6581846572			15.6647027099			15.6658048607			15.6714339596			15.6734931967			15.6752390971			15.6809792293			15.6830240938			15.6832076882			15.6867090860			15.6952476947			15.6953664569			15.6977884635			15.6981649217			15.7018742025			15.7026580236			15.7072376168			15.7084639713			15.7122340197			15.7177213034			15.7193770763			15.7219377200			15.7260074778			15.7318362927			15.7351459135			15.7371669108			15.7415279440			15.7429955051			15.7451231481			15.7474411773			15.7543678249			15.7561296865			15.7566341543			15.7575407355			15.7651005528			15.7676717278			15.7699931667			15.7726806849			15.7791135457			15.7791321018			15.7792472397			15.7834633692			15.7845937539			15.7858401255			15.7876725643			15.7933612427			15.7973413875			15.7989972047			15.7993745469			15.8007574759			15.8018907652			15.8037918198			15.8085959084			15.8139716909			15.8180689791			15.8188344994			15.8225928748			15.8241720487			15.8256106851			15.8283772897			15.8292226695			15.8377159016			15.8383076843			15.8433646652			15.8500439074			15.8544178870			15.8547424067			15.8576606347			15.8590159016			15.8604822126			15.8607636938			15.8627016983			15.8637444137			15.8638777663			15.8691706154			15.8705862365			15.8717864516			15.8743583354			15.8793451336			15.8817360205			15.8871788393			15.8894682502			15.8929915776			15.8989350495			15.9012408186			15.9051837198			15.9084698870			15.9119848449			15.9149838791			15.9162162684			15.9179091072			15.9196498016			15.9213370445			15.9237155192			15.9241029119			15.9255698993			15.9314358185			15.9350233890			15.9377854502			15.9380093956			15.9386514232			15.9399938504			15.9472387312			15.9510876594			15.9542980221			15.9654206550			15.9657390274			15.9667806642			15.9676306398			15.9681817457			15.9690268551			15.9691510636			15.9698658489			15.9704375856			15.9708463845			15.9738639687			15.9766791902			15.9798026234			15.9812144682			15.9812315534			15.9842952610			15.9843951808			15.9869250248			15.9930504008			15.9966132638			15.9992464360			15.9999644862			16.0037396223			16.0040565188			16.0073123513			16.0098490876			16.0137140413			16.0150203331			16.0204790817			16.0260212018			16.0281912893			16.0293429463			16.0364122970			16.0371320923			16.0377042524			16.0381697079			16.0432706557			16.0461726021			16.0509253206			16.0541175801			16.0560393258			16.0561069725			16.0585657178			16.0634560291			16.0642264628			16.0647466530			16.0676204342			16.0734598497			16.0783312591			16.0890898527			16.0900572999			16.0945908358			16.0950130532			16.0970842668			16.0982435723			16.1020471588			16.1163871006			16.1170707459			16.1177173994			16.1282250729			16.1291813460			16.1301500138			16.1329329653			16.1341450368			16.1401234528			16.1407071558			16.1411510613			16.1417710482			16.1425339521			16.1435664278			16.1464602692			16.1469713596			16.1499432241			16.1553774951			16.1600610194			16.1601018333			16.1606749335			16.1646109926			16.1660607688			16.1671086991			16.1717869122			16.1850830867			16.1856365358			16.1857848524			16.1913460919			16.1930047797			16.1940380517			16.1943648295			16.1955945945			16.2002597819			16.2027883030			16.2054567322			16.2076331640			16.2114882263			16.2125037487			16.2158944986			16.2166102232			16.2247367478			16.2251977370			16.2275359269			16.2283491365			16.2310987623			16.2322144738			16.2334051767			16.2346722966			16.2406415371			16.2479722662			16.2518939455			16.2633604020			16.2634662798			16.2649391485			16.2671887200			16.2693518083			16.2699690789			16.2714002474			16.2714063918			16.2725635309			16.2734891198			16.2737003127			16.2747259694			16.2748929463			16.2821286589			16.2828497792			16.2845405356			16.2861431375			16.2938192675			16.2959780090			16.2962300957			16.2965886920			16.2971608343			16.2993481827			16.3043568140			16.3064647400			16.3065749430			16.3068941113			16.3080774612			16.3081510993			16.3088848372			16.3135603361			16.3144004239			16.3197263142			16.3225089917			16.3249504582			16.3314717747			16.3316360547			16.3321160651			16.3332233621			16.3369960220			16.3389560212			16.3397500807			16.3408177765			16.3425326036			16.3469703999			16.3475322791			16.3488173462			16.3495247078			16.3517200890			16.3522129825			16.3545470177			16.3610845983			16.3638169022			16.3643245277			16.3679484121			16.3701738370			16.3723476080			16.3736147954			16.3769980325			16.3782194817			16.3803172440			16.3805062435			16.3822748976			16.3835277505			16.3836673176			16.3859045740			16.3868549711			16.3937123661			16.3946286149			16.3971442074			16.3978780204			16.3982285177			16.4040830637			16.4079721173			16.4130766080			16.4160160434			16.4165664761			16.4173794540			16.4224575120			16.4226413539			16.4282220824			16.4298728647			16.4361481660			16.4391769322			16.4504151313			16.4514865889			16.4518220457			16.4520516959			16.4520947043			16.4525762480			16.4600201810			16.4607891452			16.4620518853			16.4623579731			16.4630074497			16.4645085756			16.4683458427			16.4703370964			16.4757514377			16.4788184406			16.4837387009			16.4841416008			16.4878547334			16.4915024324			16.4922168982			16.4929373756			16.4962755722			16.5010212675			16.5043715261			16.5053781463			16.5087413487			16.5114632066			16.5123876977			16.5124899011			16.5137677163			16.5207726122			16.5252787545			16.5271230117			16.5346896863			16.5358173755			16.5369820371			16.5388799402			16.5404762214			16.5457517832			16.5482225939			16.5506536785			16.5521678605			16.5533401584			16.5550771513			16.5556438808			16.5586755719			16.5601982313			16.5603031021			16.5606757529			16.5617053539			16.5625308423			16.5692791105			16.5718789797			16.5757181832			16.5763944473			16.5775746135			16.5813593443			16.5822798405			16.5846417867			16.5929388513			16.5932852641			16.5957471088			16.5999087745			16.6002067587			16.6030471222			16.6080187616			16.6121578661			16.6126379884			16.6156246925			16.6193716487			16.6212954324			16.6249533209			16.6261560154			16.6265426050			16.6348349247			16.6352469716			16.6358201166			16.6388906364			16.6430626636			16.6456322929			16.6469400298			16.6497163619			16.6554684610			16.6578064832			16.6630209337			16.6648938900			16.6673102531			16.6689227784			16.6704699043			16.6717865633			16.6739734564			16.6880629899			16.6913980839			16.6921692509			16.6970197657			16.6975121703			16.6975207708			16.7008918019			16.7016692575			16.7045781784			16.7052841074			16.7059001687			16.7068515661			16.7113334658			16.7140495630			16.7167426435			16.7171428731			16.7178259804			16.7185154877			16.7212862642			16.7213162132			16.7239252099			16.7268759211			16.7323414007			16.7337894944			16.7341770182			16.7342707981			16.7342756949			16.7374889594			16.7387039615			16.7411654421			16.7425492978			16.7442250877			16.7466318638			16.7518279826			16.7518896264			16.7543842097			16.7584549676			16.7585757361			16.7608217692			16.7620084541			16.7628506597			16.7628919643			16.7676736411			16.7695814012			16.7739041778			16.7766659411			16.7891748919			16.7918634863			16.7939661925			16.7943863409			16.7947351636			16.7987922328			16.8003274341			16.8008880148			16.8107556947			16.8174457198			16.8194804207			16.8202085579			16.8216644288			16.8261981590			16.8310946542			16.8341801941			16.8453720151			16.8461736874			16.8472409540			16.8507541317			16.8508694131			16.8517774228			16.8562316404			16.8569362018			16.8589755942			16.8604289326			16.8621272384			16.8657295894			16.8679460990			16.8683832012			16.8785441106			16.8811234448			16.8819134836			16.8826175068			16.8830570695			16.8836730445			16.8871745126			16.8912185781			16.8949396782			16.8978017003			16.8981317970			16.9015631227			16.9033360187			16.9053506566			16.9071310937			16.9082277437			16.9137861714			16.9145964430			16.9178207768			16.9197025236			16.9240428709			16.9258467792			16.9345009603			16.9359409046			16.9413839224			16.9488627272			16.9554256182			16.9622817475			16.9669539208			16.9722493440			16.9741913905			16.9766052338			16.9769255181			16.9782797805			16.9849438471			16.9872241940			16.9890639175			16.9891196323			16.9939705948			16.9941106773			16.9992804807			17.0003284045			17.0005166671			17.0105244385			17.0113746065			17.0128951694			17.0177318979			17.0197922316			17.0226307241			17.0237981453			17.0257870659			17.0266238122			17.0272755935			17.0281100174			17.0285131612			17.0291065682			17.0314212728			17.0326852321			17.0372954819			17.0390129375			17.0448698369			17.0460956790			17.0461532573			17.0503103213			17.0504193446			17.0531934554			17.0577849320			17.0611715432			17.0615875855			17.0642400542			17.0666668429			17.0691739240			17.0724137101			17.0741709481			17.0755688703			17.0773844807			17.0787274469			17.0836632352			17.0900856287			17.0946342507			17.0958068318			17.0968939992			17.0973792136			17.1015438741			17.1027925333			17.1066467101			17.1092422469			17.1113236077			17.1157683619			17.1251702937			17.1262960225			17.1265901397			17.1290194231			17.1300375140			17.1324520545			17.1345357956			17.1345910329			17.1365062261			17.1393754006			17.1403566874			17.1425351873			17.1443042581			17.1523561949			17.1566471780			17.1618502124			17.1629332364			17.1633933055			17.1697789912			17.1729398718			17.1732642724			17.1739362217			17.1791691160			17.1805679852			17.1843844668			17.1906052767			17.1912001885			17.1948506034			17.1954568751			17.2003436470			17.2036220393			17.2061769652			17.2131930270			17.2134750266			17.2221954562			17.2236350673			17.2268144513			17.2274434977			17.2302774774			17.2356586272			17.2360779447			17.2410028748			17.2416226811			17.2421242336			17.2427963893			17.2432634292			17.2439594754			17.2445782325			17.2463956934			17.2480555233			17.2515924857			17.2527303715			17.2540159779			17.2559992920			17.2596669273			17.2599486812			17.2612716792			17.2707387024			17.2715622881			17.2718246667			17.2720368224			17.2768094732			17.2856508464			17.2889131691			17.2909848111			17.3008926187			17.3025698955			17.3042047511			17.3051845048			17.3062883630			17.3186726926			17.3194076504			17.3203779175			17.3216244573			17.3220335097			17.3222472947			17.3266631022			17.3283731751			17.3306372260			17.3319785123			17.3326155632			17.3326249910			17.3341474858			17.3354033061			17.3430080643			17.3449869742			17.3480819936			17.3495715570			17.3523944054			17.3529784871			17.3625784314			17.3633619538			17.3634482487			17.3717511051			17.3736362748			17.3809560138			17.3816870347			17.3895058823			17.3922598024			17.3972162768			17.3995418666			17.4001827331			17.4047837816			17.4062808913			17.4073389138			17.4079046744			17.4128321619			17.4140760948			17.4176831527			17.4191853087			17.4191878245			17.4273181396			17.4296210873			17.4302105871			17.4304006494			17.4318305614			17.4321475292			17.4378725178			17.4443589893			17.4471395475			17.4553406545			17.4582285881			17.4628520957			17.4635319061			17.4679006089			17.4708697932			17.4718292653			17.4767891224			17.4770848239			17.4774508063			17.4801097900			17.4840065611			17.4842852127			17.4870621233			17.4884812559			17.5003509003			17.5014419766			17.5072912502			17.5105983213			17.5114139127			17.5123412859			17.5133351015			17.5179848755			17.5197614051			17.5297550067			17.5299805486			17.5305390992			17.5341761510			17.5363021547			17.5365781803			17.5372923332			17.5387616815			17.5426784259			17.5437295123			17.5438809295			17.5451972574			17.5490203299			17.5499557418			17.5516063747			17.5520693305			17.5526813672			17.5531369920			17.5543501649			17.5554359885			17.5584751739			17.5597359929			17.5630462383			17.5642320439			17.5721649922			17.5775789055			17.5784058462			17.5790651786			17.5839718463			17.5851035572			17.5887988605			17.5914619137			17.5919487538			17.5971801694			17.5993748665			17.5995643448			17.6054920397			17.6093850158			17.6111517035			17.6149078874			17.6178020022			17.6183319925			17.6184860331			17.6210046533			17.6210305650			17.6217250791			17.6313932211			17.6366598064			17.6380887600			17.6381093774			17.6414000346			17.6424791838			17.6438987271			17.6440319982			17.6462697799			17.6483019583			17.6547782448			17.6562632270			17.6570910870			17.6605578293			17.6627699792			17.6647689133			17.6686203027			17.6711914644			17.6715740874			17.6730750354			17.6735592861			17.6750882905			17.6770405190			17.6792646203			17.6830125149			17.6858692840			17.6910045269			17.6930321586			17.6982012725			17.6997805195			17.7001320299			17.7012135701			17.7042007736			17.7052830157			17.7076069894			17.7118370225			17.7167301823			17.7179402782			17.7195696758			17.7201606677			17.7217337344			17.7240776902			17.7283763004			17.7349335049			17.7354483917			17.7356730052			17.7361635780			17.7394017934			17.7414443923			17.7424210478			17.7458673175			17.7463651660			17.7476440184			17.7518049667			17.7518507705			17.7532768211			17.7562016161			17.7621788712			17.7647227876			17.7649386100			17.7653336067			17.7666325924			17.7677246968			17.7691342154			17.7697490673			17.7702622159			17.7718169148			17.7732245542			17.7737822018			17.7739345128			17.7761482203			17.7761774652			17.7762440374			17.7777750589			17.7855973272			17.7895356632			17.7899273124			17.7923404839			17.7971729594			17.8054936951			17.8074029825			17.8079341673			17.8081007737			17.8087324536			17.8091715841			17.8092131117			17.8116438917			17.8131024392			17.8150164709			17.8167406892			17.8172520742			17.8197163655			17.8238830628			17.8255239228			17.8277261248			17.8284249666			17.8304361276			17.8304845391			17.8305708072			17.8403428905			17.8409086937			17.8415246456			17.8456860944			17.8460744902			17.8461112829			17.8469611242			17.8504829486			17.8515729262			17.8529992663			17.8530671312			17.8545024631			17.8607313809			17.8643413624			17.8662180122			17.8679899688			17.8708431926			17.8713651009			17.8745319307			17.8764450800			17.8771748153			17.8792953257			17.8802329527			17.8944968944			17.8947358012			17.9025856800			17.9050441797			17.9051409877			17.9085448800			17.9203402130			17.9203812706			17.9242729333			17.9242729546			17.9273582909			17.9288627521			17.9304057180			17.9337310227			17.9360808130			17.9363498772			17.9402817070			17.9412329355			17.9418008227			17.9422404344			17.9430478892			17.9442695534			17.9458551211			17.9478741602			17.9502545560			17.9503269441			17.9506142019			17.9506461001			17.9556054288			17.9600773622			17.9647793976			17.9710001409			17.9745380918			17.9754930764			17.9773919922			17.9795107710			17.9808761511			17.9824895984			17.9871922437			17.9883143260			17.9891664742			17.9907572843			17.9919650074			17.9921965691			17.9929807116			17.9973075492			17.9993447396			18.0021698053			18.0028639366			18.0075593059			18.0089698067			18.0107035565			18.0116087000			18.0181720205			18.0258193726			18.0297677381			18.0338643331			18.0348768063			18.0359336338			18.0387738183			18.0409244647			18.0430413157			18.0444519107			18.0467775099			18.0471929886			18.0525465149			18.0543995317			18.0562359671			18.0602012981			18.0609237700			18.0609789557			18.0638976644			18.0663626567			18.0673358762			18.0719306913			18.0742805171			18.0757265700			18.0776065173			18.0799452554			18.0802675599			18.0823546321			18.0848354037			18.0855259245			18.0862251593			18.0867522845			18.0868016450			18.0885367061			18.0886591120			18.0941542651			18.0957533776			18.0982746839			18.1027593923			18.1032766511			18.1036833284			18.1077498975			18.1085215984			18.1113747033			18.1127568849			18.1178666950			18.1228489463			18.1231692941			18.1238872698			18.1270989876			18.1303646775			18.1358066095			18.1375243129			18.1413635672			18.1433479490			18.1441965221			18.1491247731			18.1506559747			18.1526868534			18.1586501662			18.1626557190			18.1629242227			18.1637130706			18.1664949152			18.1683238942			18.1701994127			18.1736558444			18.1745791603			18.1819694005			18.1834848353			18.1873630784			18.1902299573			18.1903538747			18.1914815266			18.1959826985			18.1985303235			18.2010136954			18.2013259006			18.2021514927			18.2027394640			18.2044141952			18.2051998285			18.2065109561			18.2068300210			18.2122593597			18.2124120377			18.2128371511			18.2131487210			18.2160304480			18.2161620307			18.2213747870			18.2225187973			18.2259938160			18.2282299111			18.2290271122			18.2308273788			18.2322213628			18.2334780835			18.2349171550			18.2359270348			18.2367288007			18.2370233289			18.2394535541			18.2400381664			18.2474837683			18.2479812685			18.2503626592			18.2505151965			18.2506325796			18.2525218008			18.2535573294			18.2539802431			18.2554335375			18.2560920648			18.2564845573			18.2604690300			18.2636993539			18.2647245601			18.2764459490			18.2800602351			18.2851725843			18.2852737644			18.2854430204			18.2904129640			18.2908865890			18.2919058565			18.2958528533			18.3010911851			18.3032715160			18.3039438531			18.3044462327			18.3130942274			18.3145221224			18.3165138592			18.3167475492			18.3185862468			18.3186855320			18.3211640509			18.3244260985			18.3287720098			18.3339002004			18.3426542922			18.3437179123			18.3465861972			18.3481246355			18.3488418833			18.3513614664			18.3524239261			18.3524726346			18.3537403088			18.3541382907			18.3568207094			18.3570719930			18.3608356500			18.3708558139			18.3744817573			18.3751836732			18.3766195771			18.3785215623			18.3802467272			18.3865275659			18.3871158730			18.3890282940			18.3895083946			18.3896282446			18.3898075111			18.3902157600			18.3935200094			18.3937395927			18.3974006301			18.3975635242			18.3991444106			18.4014210438			18.4033277062			18.4036402111			18.4044592242			18.4062567452			18.4069788576			18.4086354000			18.4118160393			18.4189209912			18.4222500568			18.4262879275			18.4311747393			18.4313103714			18.4313802745			18.4319449247			18.4341566027			18.4399357306			18.4409207690			18.4452730215			18.4521629074			18.4526620330			18.4530022500			18.4551301284			18.4579305836			18.4604788425			18.4605392627			18.4624233372			18.4627884943			18.4681892544			18.4732449302			18.4812515390			18.4828154878			18.4845123980			18.4873030393			18.4893109197			18.4913015445			18.4913951759			18.4914768093			18.4951517497			18.4958018076			18.4972218197			18.4977097664			18.5026651388			18.5043040628			18.5074460874			18.5082525339			18.5104701867			18.5106115942			18.5110733204			18.5141328392			18.5216720758			18.5232213892			18.5241918507			18.5249511570			18.5384944363			18.5386291253			18.5412835029			18.5431510265			18.5457369777			18.5457960458			18.5460366164			18.5471068954			18.5474015092			18.5490455615			18.5534623748			18.5573760145			18.5588054363			18.5611835507			18.5633848233			18.5648194632			18.5661716367			18.5671717750			18.5700227379			18.5714418412			18.5715923887			18.5733943638			18.5740210124			18.5753510741			18.5762662720			18.5764943983			18.5801104787			18.5903323286			18.5946228354			18.5951926283			18.6038142193			18.6069909033			18.6090229003			18.6100633225			18.6100854441			18.6120316748			18.6148814652			18.6178988427			18.6182824316			18.6186305690			18.6192204938			18.6204963895			18.6210142639			18.6217310583			18.6260940315			18.6308180918			18.6324497725			18.6328460815			18.6349414453			18.6356068869			18.6390885790			18.6431390085			18.6441653866			18.6450494788			18.6450707258			18.6452107441			18.6483511820			18.6486871851			18.6514351547			18.6522153092			18.6536667562			18.6558431911			18.6618945358			18.6620152723			18.6662925455			18.6686263228			18.6728318106			18.6768543373			18.6792399869			18.6848226157			18.6861522833			18.6867580622			18.6904708152			18.6966056843			18.7085411504			18.7098200846			18.7109510428			18.7112748670			18.7116663149			18.7135611868			18.7196409544			18.7217802824			18.7246459613			18.7258075835			18.7260089308			18.7269264187			18.7273928692			18.7279325220			18.7284304134			18.7285708858			18.7301528377			18.7305433716			18.7332103223			18.7363932051			18.7388561157			18.7485173283			18.7496870542			18.7519802180			18.7527570189			18.7629957622			18.7636878044			18.7652066758			18.7662483826			18.7680913875			18.7718526419			18.7723446173			18.7734429805			18.7760756906			18.7799006177			18.7803715753			18.7819665877			18.7854423683			18.7879476561			18.7896163346			18.7928736649			18.7968939272			18.8033326995			18.8041126920			18.8081070595			18.8096855370			18.8112628965			18.8152728450			18.8153629570			18.8158005996			18.8171999591			18.8177839658			18.8190813332			18.8205289665			18.8230736377			18.8256122068			18.8264202586			18.8294231944			18.8341897873			18.8361928662			18.8415367171			18.8427338471			18.8430715737			18.8438776227			18.8444175581			18.8488903811			18.8498267350			18.8540750914			18.8578424632			18.8586529780			18.8609196047			18.8615317414			18.8634627407			18.8635909719			18.8672550123			18.8712093671			18.8716205117			18.8760019243			18.8767079652			18.8777890606			18.8835227137			18.8875553975			18.8885334000			18.8896498560			18.8928751418			18.8929309064			18.8932638328			18.8960239794			18.8973901435			18.9015614332			18.9030229080			18.9050955866			18.9059812582			18.9106343828			18.9139479062			18.9144580104			18.9150900936			18.9173586689			18.9223360469			18.9259214339			18.9272661736			18.9274004994			18.9275222386			18.9287943929			18.9315373622			18.9315547147			18.9319091035			18.9334826974			18.9422261847			18.9426180690			18.9452683081			18.9502615064			18.9520601602			18.9551285783			18.9570607530			18.9571605905			18.9598494836			18.9613679231			18.9662641909			18.9666535689			18.9692307127			18.9696340675			18.9704135357			18.9727906729			18.9746338638			18.9749518595			18.9758458895			18.9774945476			18.9803989120			18.9817526168			18.9845135644			18.9849693706			18.9862754846			18.9874728018			18.9898047878			18.9916000785			18.9932270366			18.9970836104			18.9985571685			18.9988608532			19.0005082604			19.0005926295			19.0039803465			19.0065366664			19.0070056080			19.0074896365			19.0077990296			19.0100564062			19.0167840866			19.0183275937			19.0194895257			19.0244806748			19.0295995558			19.0323891394			19.0366268037			19.0368705005			19.0383838679			19.0386512104			19.0427721485			19.0476341478			19.0476608762			19.0510909997			19.0513189496			19.0556542279			19.0596041787			19.0607305354			19.0619143998			19.0628229922			19.0635777454			19.0653820435			19.0693277598			19.0694201842			19.0707274977			19.0708623282			19.0757842742			19.0769086495			19.0785430476			19.0792858941			19.0829674547			19.0851610233			19.0866073570			19.0879620539			19.0911413866			19.0923735818			19.0942004104			19.0956134408			19.1108837448			19.1114420939			19.1152259625			19.1178580488			19.1212255087			19.1231262803			19.1232199231			19.1240877223			19.1247434538			19.1261498347			19.1366972248			19.1409854979			19.1412273672			19.1417626760			19.1423126693			19.1435999151			19.1474793904			19.1478717169			19.1495118261			19.1506366652			19.1506398293			19.1516489322			19.1558711811			19.1570255234			19.1570805609			19.1604652917			19.1610013438			19.1634958661			19.1655844690			19.1729451651			19.1748182152			19.1772478038			19.1813452875			19.1813728844			19.1822286252			19.1829900676			19.1834199511			19.1834877712			19.1834892519			19.1865846001			19.1866168305			19.1907321576			19.1912864401			19.1914638508			19.1920139240			19.1939136977			19.1943187706			19.1965425621			19.1980176767			19.2015824549			19.2052517852			19.2129386393			19.2145358748			19.2147369310			19.2156555307			19.2166409344			19.2196694061			19.2231788371			19.2238297924			19.2246360335			19.2250678410			19.2252329638			19.2265041805			19.2272422123			19.2298352666			19.2345654900			19.2364375009			19.2376768762			19.2404754443			19.2416952278			19.2422515763			19.2433917661			19.2543903230			19.2565997120			19.2575898344			19.2582424904			19.2595734316			19.2607494707			19.2641432724			19.2658227340			19.2662485030			19.2690233117			19.2706297807			19.2741191627			19.2754306412			19.2759592475			19.2839394128			19.2849777171			19.2867050414			19.2919976255			19.2970130403			19.2988380084			19.2995845925			19.3013790395			19.3019587242			19.3062753328			19.3080090972			19.3094675269			19.3111876861			19.3193412623			19.3228296053			19.3250901792			19.3251873431			19.3262604928			19.3293170123			19.3322948622			19.3341054342			19.3343936207			19.3347310745			19.3364290175			19.3386609741			19.3390143349			19.3400623306			19.3454315776			19.3465432192			19.3485039939			19.3499774834			19.3507222489			19.3526222578			19.3536786441			19.3547231500			19.3590873190			19.3683896673			19.3684440894			19.3694622493			19.3760560125			19.3877633396			19.3955913995			19.3970014032			19.3975995493			19.3995441638			19.3998517051			19.4040103339			19.4051445044			19.4051807844			19.4071452806			19.4140400386			19.4192537449			19.4195309794			19.4234006180			19.4238691812			19.4290056950			19.4301059675			19.4321009052			19.4369212141			19.4396250140			19.4406507438			19.4457350548			19.4457565739			19.4466140501			19.4473581049			19.4476715185			19.4479067386			19.4506039872			19.4515395396			19.4562894593			19.4578961093			19.4601802320			19.4650349675			19.4730136312			19.4789602827			19.4792546629			19.4795286466			19.4813157170			19.4871264967			19.4895063157			19.4909803332			19.4957057612			19.4964596321			19.4965652800			19.4971216103			19.4999434097			19.5011734022			19.5024725051			19.5029547467			19.5038335005			19.5046723491			19.5068631417			19.5141491818			19.5172690587			19.5196848039			19.5197321291			19.5246938162			19.5251477360			19.5254376899			19.5272641910			19.5280613975			19.5311034228			19.5359969896			19.5438102204			19.5455741891			19.5458072035			19.5492377060			19.5545291445			19.5555260183			19.5566487242			19.5587617515			19.5596134969			19.5616318464			19.5617236955			19.5649922378			19.5658179978			19.5731709676			19.5773406467			19.5775620824			19.5797556001			19.5843890766			19.5844329514			19.5972581539			19.6003885385			19.6037069647			19.6038061381			19.6083168397			19.6122223791			19.6132013324			19.6149139184			19.6171702447			19.6192557369			19.6195996203			19.6203195667			19.6247473254			19.6248165315			19.6260741900			19.6330057220			19.6354178594			19.6371312857			19.6385334595			19.6417687244			19.6495086556			19.6525925224			19.6529088052			19.6578448830			19.6641854187			19.6672408513			19.6673040670			19.6702961919			19.6716054932			19.6786644316			19.6825782901			19.6828130071			19.6872796184			19.6890282970			19.6899704772			19.6905586420			19.6917091512			19.6973488718			19.7000600799			19.7003128448			19.7085780784			19.7124773502			19.7136880426			19.7164423081			19.7194602454			19.7211378930			19.7290120977			19.7305959099			19.7311352991			19.7328302745			19.7353269468			19.7361881518			19.7372904346			19.7398425990			19.7464810810			19.7527448092			19.7527603417			19.7527672412			19.7552331494			19.7556728880			19.7560234196			19.7580679295			19.7598182934			19.7623004490			19.7632705602			19.7660027970			19.7673815754			19.7693890261			19.7701932258			19.7729105915			19.7741338713			19.7769552406			19.7782075820			19.7812766378			19.7823194954			19.7845495640			19.7846242295			19.7872183000			19.7884254395			19.7896908194			19.7930676519			19.7932509665			19.7976963175			19.7977684824			19.8009534240			19.8030299000			19.8115681239			19.8127122039			19.8156991629			19.8167231646			19.8183069455			19.8199292656			19.8208752051			19.8213649976			19.8227484753			19.8230642874			19.8246533120			19.8252732612			19.8285471030			19.8292151870			19.8346527175			19.8367513175			19.8371880234			19.8408303595			19.8426074096			19.8439171149			19.8450986559			19.8486629714			19.8494080954			19.8500522565			19.8593118276			19.8605091004			19.8632233471			19.8652783729			19.8668715928			19.8687815804			19.8708346748			19.8712759335			19.8740704888			19.8752448930			19.8774315826			19.8787062714			19.8787709557			19.8788758326			19.8797340962			19.8847163271			19.8854704710			19.8858289468			19.8937512302			19.8971037887			19.8992287055			19.9068224285			19.9151836754			19.9155928684			19.9205079832			19.9205739893			19.9208457788			19.9234868393			19.9238945609			19.9281981667			19.9303380155			19.9336435452			19.9370049013			19.9386634819			19.9445934101			19.9460975347			19.9515764263			19.9552411758			19.9573016126			19.9577640069			19.9593777983			19.9621293863			19.9631761935			19.9633832827			19.9653475152			19.9677300384			19.9721630169			19.9721901846			19.9726594171			19.9754135998			19.9775530750			19.9788210247			19.9846394918			19.9876645756			19.9880032251			19.9953469019			20.0007417406			20.0027846662			20.0049010233			20.0077420495			20.0094373952			20.0109797174			20.0144780789			20.0167410260			20.0251738839			20.0284580832			20.0309619535			20.0328713600			20.0341918724			20.0353838346			20.0369707033			20.0407391890			20.0408323462			20.0410980730			20.0413837733			20.0416765565			20.0425658725			20.0435434377			20.0473021256			20.0494404237			20.0528202717			20.0564593260			20.0597752292			20.0659632331			20.0673359737			20.0714061131			20.0730829097			20.0752250789			20.0819983390			20.0836664809			20.0841862997			20.0851418458			20.0855787396			20.0871445063			20.0907805640			20.0911141257			20.0914445348			20.0914720427			20.0944581893			20.0952407387			20.0962165900			20.1016973402			20.1070281484			20.1108870437			20.1121109133			20.1149815185			20.1191498481			20.1210159998			20.1272047915			20.1279646005			20.1281826664			20.1294999437			20.1302770669			20.1313042456			20.1325337480			20.1337190804			20.1357603512			20.1371975629			20.1378373885			20.1414757544			20.1493358744			20.1540083872			20.1553519278			20.1654043046			20.1705790612			20.1715701056			20.1730771016			20.1759498447			20.1771806122			20.1776117297			20.1784324436			20.1802794921			20.1805408554			20.1829653254			20.1873203929			20.1882424498			20.1895686287			20.1902423174			20.1956837164			20.1956838721			20.1994778799			20.1994973293			20.2050126753			20.2124470870			20.2127041868			20.2144943769			20.2292654768			20.2315116706			20.2320241893			20.2345659396			20.2364663996			20.2401486431			20.2497679549			20.2498399006			20.2498879148			20.2500027126			20.2515295908			20.2520838000			20.2583889982			20.2639806393			20.2677541959			20.2720027764			20.2729001060			20.2795336400			20.2851187806			20.2870924683			20.2944564351			20.2958242345			20.3070634606			20.3086785105			20.3153368924			20.3161750859			20.3189000736			20.3237833043			20.3241376089			20.3258932625			20.3320055597			20.3330710582			20.3382101592			20.3402520846			20.3439750510			20.3500228527			20.3512240484			20.3524161532			20.3538815426			20.3560201711			20.3604430430			20.3637795140			20.3645976544			20.3661342840			20.3667322405			20.3676245205			20.3720358019			20.3726573763			20.3734096505			20.3747063204			20.3779796478			20.3824766738			20.3830543705			20.3830971756			20.3837140211			20.3839483448			20.3852114917			20.3854145671			20.3900276308			20.3923777751			20.3933110126			20.3937202287			20.3959075456			20.3971894477			20.3973069379			20.4006974098			20.4044523675			20.4063336489			20.4072074814			20.4073916722			20.4121133600			20.4141300143			20.4143896372			20.4206336562			20.4257917800			20.4266847079			20.4329911208			20.4374254971			20.4423928809			20.4435669795			20.4493302298			20.4511283205			20.4525442606			20.4558729290			20.4558916395			20.4566088318			20.4567161851			20.4571903605			20.4577677565			20.4594272686			20.4632888386			20.4701830504			20.4747260721			20.4781331563			20.4792855333			20.4848623792			20.4854386144			20.4873724383			20.4885819915			20.4887607402			20.4896370989			20.4905436411			20.4936834621			20.4953575801			20.4984040705			20.5005528514			20.5100487723			20.5134810310			20.5138271049			20.5138396712			20.5138470671			20.5139727506			20.5141852240			20.5142878552			20.5145883774			20.5178141223			20.5200723653			20.5220974491			20.5249805079			20.5261816327			20.5284707504			20.5286859412			20.5301713647			20.5325186667			20.5335697870			20.5356495879			20.5388111695			20.5401590319			20.5406205055			20.5449949461			20.5512702981			20.5643892482			20.5662918392			20.5728438541			20.5747317058			20.5753921028			20.5819726198			20.5821972296			20.5823362086			20.5852448247			20.5865007755			20.5883794925			20.5885084735			20.5891189371			20.5893126544			20.5897199710			20.5927502707			20.5938143836			20.5968480210			20.5974659825			20.5979377722			20.6002628207			20.6030720525			20.6049370277			20.6077394595			20.6079186047			20.6091564345			20.6097447361			20.6136382346			20.6177107704			20.6224398557			20.6327196989			20.6341616481			20.6345085895			20.6359322964			20.6359975284			20.6411283685			20.6416658732			20.6463678294			20.6480601272			20.6537768847			20.6545228624			20.6566733601			20.6578526345			20.6601420392			20.6607966405			20.6610776628			20.6633443207			20.6637353893			20.6642020615			20.6676646143			20.6721111593			20.6729357197			20.6732218530			20.6776077777			20.6790604113			20.6793644143			20.6802530586			20.6816361146			20.6830608652			20.6838148592			20.6842286837			20.6900316499			20.6923264850			20.6956933991			20.6964136029			20.6980662290			20.7002004003			20.7029514058			20.7101952124			20.7102518622			20.7159222625			20.7230786393			20.7237320814			20.7267389266			20.7300839744			20.7318313194			20.7318812634			20.7320302456			20.7340954667			20.7352790874			20.7358459446			20.7377659960			20.7391624402			20.7411992774			20.7433784127			20.7473155692			20.7533681634			20.7605146534			20.7613693932			20.7634494477			20.7644293318			20.7651725324			20.7655740593			20.7669850724			20.7744553260			20.7820975468			20.7839338371			20.7847584051			20.7851644447			20.7884262979			20.7889171628			20.7910371386			20.7912015064			20.7943171406			20.7972446782			20.7985368920			20.8067320292			20.8113950740			20.8124288774			20.8144543309			20.8178575124			20.8182161461			20.8186710839			20.8209951252			20.8212498909			20.8233907378			20.8238786707			20.8272846839			20.8306795014			20.8309900362			20.8372842668			20.8413756140			20.8476691982			20.8477055685			20.8518825509			20.8531652926			20.8544290306			20.8572935408			20.8579069516			20.8625392700			20.8709757226			20.8741716716			20.8771241255			20.8779677325			20.8806122294			20.8827634620			20.8840154730			20.8841701329			20.8852471025			20.8937707101			20.8951379269			20.8951515045			20.8958838988			20.8983905867			20.9007866038			20.9067422920			20.9068155581			20.9108299581			20.9142239742			20.9242923104			20.9248561297			20.9286445021			20.9299530470			20.9302350581			20.9310673186			20.9339327787			20.9349128926			20.9377731301			20.9402486179			20.9504153545			20.9511397072			20.9515643272			20.9536468702			20.9582234049			20.9588958294			20.9598917044			20.9610314553			20.9619094447			20.9646433247			20.9663422504			20.9713296606			20.9740233154			20.9789591210			20.9791345854			20.9808541683			20.9824001937			20.9845289278			20.9852958210			20.9871824058			20.9885134303			20.9905073438			20.9905928972			20.9924649212			20.9935662326			20.9936054978			20.9949141536			20.9974902109			20.9978250664			20.9981058584			21.0019673724			21.0025308995			21.0025309083			21.0027269969			21.0027710388			21.0029977137			21.0032516310			21.0041563933			21.0051787736			21.0079389121			21.0092500958			21.0094722053			21.0121622080			21.0129068996			21.0144437060			21.0171408784			21.0181834018			21.0207734751			21.0232072944			21.0238474922			21.0294245996			21.0313391699			21.0345527117			21.0351964798			21.0358129582			21.0373801540			21.0402449216			21.0413390033			21.0417293622			21.0422095821			21.0510632244			21.0536361715			21.0576275654			21.0581466619			21.0597562939			21.0620566712			21.0621493896			21.0623395697			21.0637018978			21.0652178959			21.0690113024			21.0708266603			21.0718580390			21.0762361368			21.0762547809			21.0826805574			21.0849135861			21.0882514439			21.0925344963			21.1056814354			21.1083909286			21.1094966037			21.1095769089			21.1112110914			21.1157067134			21.1202158422			21.1237814329			21.1244906518			21.1247786747			21.1289460331			21.1289715628			21.1329800090			21.1367989354			21.1381659399			21.1405250238			21.1417010486			21.1494398324			21.1499413600			21.1525491153			21.1571013224			21.1590345553			21.1671011009			21.1672320770			21.1698494856			21.1729044794			21.1766513144			21.1768821311			21.1777069554			21.1781586073			21.1798062677			21.1808381771			21.1849699991			21.1855613363			21.1871765156			21.1895521029			21.1900614934			21.1926870676			21.1939141819			21.1971713776			21.1980164057			21.2026482017			21.2069935121			21.2137793601			21.2161579298			21.2230459009			21.2232255250			21.2242570523			21.2270729853			21.2308424161			21.2321668907			21.2362842678			21.2412830833			21.2417700047			21.2422532017			21.2440308504			21.2480603969			21.2528415421			21.2528967205			21.2548355589			21.2594315723			21.2603593022			21.2604785522			21.2624407965			21.2648627638			21.2648854424			21.2650601221			21.2678907609			21.2735790646			21.2753743478			21.2822498747			21.2823806384			21.2839213316			21.2843205836			21.2854233573			21.2867056892			21.2900184927			21.2902311662			21.2983013093			21.2985881843			21.2987394761			21.3003854968			21.3010643534			21.3025989635			21.3061159087			21.3096503363			21.3110266005			21.3111264198			21.3161289078			21.3210065325			21.3246331097			21.3330973517			21.3338464826			21.3354240890			21.3428369119			21.3518302948			21.3519049016			21.3535858532			21.3540600631			21.3545445886			21.3548100573			21.3554445408			21.3607581770			21.3617393259			21.3625294574			21.3634849047			21.3638898026			21.3659055273			21.3683429193			21.3708692010			21.3714245151			21.3714568735			21.3748801104			21.3775315127			21.3810360191			21.3846008665			21.3859657651			21.3921518451			21.3932661126			21.3981225258			21.3994815593			21.4031744057			21.4034953664			21.4051027503			21.4052141218			21.4057899189			21.4070506843			21.4107289732			21.4136706179			21.4142734348			21.4156157569			21.4187087587			21.4240422821			21.4317799518			21.4363789010			21.4385114237			21.4487939486			21.4510826933			21.4513484340			21.4532427809			21.4566496164			21.4673091804			21.4689073653			21.4711315361			21.4713032243			21.4743142188			21.4753127369			21.4851639137			21.4885054069			21.4926420063			21.5004921274			21.5027226101			21.5046228693			21.5111733846			21.5133560267			21.5133876284			21.5161354370			21.5175119568			21.5181579347			21.5193932470			21.5209925859			21.5214783789			21.5228607644			21.5283090196			21.5284757721			21.5286592338			21.5335928401			21.5356497869			21.5364612565			21.5376756115			21.5426180948			21.5469508935			21.5481035136			21.5495554037			21.5516974160			21.5560974894			21.5566702691			21.5571171921			21.5585495128			21.5601281951			21.5605549702			21.5614678897			21.5623656253			21.5638363331			21.5688642846			21.5724667687			21.5818005049			21.5866559218			21.5880163195			21.5895922775			21.5924110667			21.5930479497			21.6067390512			21.6115606899			21.6173737482			21.6188398364			21.6228878806			21.6263963389			21.6324833677			21.6386940277			21.6403067404			21.6403616139			21.6409879536			21.6436228457			21.6442164131			21.6447940126			21.6464260422			21.6482110404			21.6487627450			21.6509693655			21.6512260025			21.6550201389			21.6607568603			21.6607720469			21.6620668367			21.6650636578			21.6692516661			21.6694006070			21.6742993528			21.6814996873			21.6839997249			21.6844562928			21.6846726872			21.6887375201			21.6899267539			21.6911714535			21.6917176346			21.6927305650			21.6951604169			21.6958408907			21.6975677114			21.7005741897			21.7031283049			21.7054485927			21.7063013342			21.7076207356			21.7084202306			21.7096058337			21.7097696437			21.7099228088			21.7102862670			21.7180702515			21.7187846112			21.7226258144			21.7248430415			21.7314244770			21.7363880290			21.7380056545			21.7412934729			21.7441247472			21.7501535820			21.7513883677			21.7541911848			21.7570763052			21.7571593417			21.7577519607			21.7582265873			21.7591590462			21.7641848373			21.7655238139			21.7682131582			21.7682287249			21.7683654806			21.7696295701			21.7756557075			21.7769599577			21.7792715218			21.7807791003			21.7827206813			21.7849757674			21.7919537981			21.7924090357			21.7932893525			21.7993612174			21.8038501442			21.8058314229			21.8073040043			21.8074519808			21.8140901176			21.8142164655			21.8143465369			21.8143621194			21.8253420681			21.8281520312			21.8357836673			21.8358746047			21.8360337928			21.8446005431			21.8461867937			21.8465705073			21.8477092356			21.8506808603			21.8593300798			21.8595331682			21.8600646856			21.8620238851			21.8647886134			21.8648745060			21.8712756221			21.8732958172			21.8859705217			21.8946136998			21.8948207845			21.9023992844			21.9101074126			21.9123763992			21.9186587768			21.9187709762			21.9207122238			21.9218412604			21.9223070439			21.9231311003			21.9239048525			21.9274232250			21.9317982012			21.9341531064			21.9375648148			21.9397922201			21.9400871853			21.9419603502			21.9423588975			21.9427565849			21.9454812382			21.9468318782			21.9471193748			21.9491289365			21.9546550693			21.9573539292			21.9583163020			21.9583358639			21.9585614643			21.9610241118			21.9628927030			21.9666044123			21.9718414205			21.9720279051			21.9764436890			21.9832189616			21.9837579244			21.9856041028			21.9858694195			21.9892450063			21.9911758409			21.9947853500			21.9966855122			22.0008798979			22.0025067932			22.0046374727			22.0053389908			22.0271777267			22.0272645969			22.0317045066			22.0344852061			22.0361779898			22.0366564754			22.0392362177			22.0405893578			22.0439533390			22.0444682081			22.0454270548			22.0570732402			22.0571823484			22.0612199847			22.0617884109			22.0625705522			22.0661573069			22.0663724753			22.0665005077			22.0679422151			22.0740632129			22.0749603435			22.0965810333			22.0981569604			22.0983055347			22.0984650921			22.1006879223			22.1028793640			22.1076145203			22.1083861374			22.1143242191			22.1158924069			22.1189067809			22.1234485146			22.1259205091			22.1326070146			22.1338921113			22.1348566873			22.1362134423			22.1381444732			22.1401676804			22.1432596403			22.1456005840			22.1460460526			22.1469893426			22.1472278185			22.1551311251			22.1567208440			22.1590226971			22.1599512028			22.1620761543			22.1628999150			22.1727672077			22.1762441520			22.1789739366			22.1795423411			22.1845882627			22.1866455153			22.1877183366			22.1924606797			22.1935500974			22.1938934005			22.1944466710			22.1971611472			22.2053616761			22.2078998771			22.2083229815			22.2096484005			22.2104757778			22.2124268944			22.2142347744			22.2167773350			22.2187961491			22.2211121773			22.2214908325			22.2232200333			22.2321407568			22.2321900157			22.2329380754			22.2334069315			22.2391517723			22.2436365216			22.2480010289			22.2480699743			22.2505665752			22.2537240184			22.2540986500			22.2558868057			22.2571285546			22.2607642309			22.2646441398			22.2679552367			22.2697324236			22.2721836285			22.2726748100			22.2741567778			22.2775882480			22.2794359990			22.2802486654			22.2833227580			22.2855524571			22.2883906444			22.2885630397			22.2951081924			22.2962184974			22.3043352943			22.3188831872			22.3201368975			22.3202522668			22.3219759163			22.3245232685			22.3262348821			22.3320311945			22.3374900140			22.3387009746			22.3424411916			22.3466945751			22.3471379173			22.3479639027			22.3517618090			22.3549790635			22.3557232826			22.3576374823			22.3662911750			22.3677836213			22.3728376864			22.3821851604			22.3826342681			22.3903644237			22.3909798584			22.3938504895			22.3942095976			22.3974662180			22.3998520251			22.4027820829			22.4033088044			22.4034823706			22.4098146392			22.4130074497			22.4144500153			22.4199257600			22.4207231325			22.4221529021			22.4222026796			22.4342411965			22.4422281528			22.4433040904			22.4445456211			22.4451819953			22.4454024976			22.4489621356			22.4500074935			22.4509895400			22.4577460780			22.4591596968			22.4639540152			22.4663717660			22.4671893621			22.4680818969			22.4695692312			22.4696163508			22.4703998192			22.4746574777			22.4773192205			22.4837956419			22.4869233341			22.4884133175			22.4886024357			22.4901766623			22.4946951088			22.4963886418			22.5013090004			22.5087976693			22.5163451049			22.5206806213			22.5241401348			22.5250892490			22.5251395156			22.5303105128			22.5304139132			22.5337552709			22.5415894336			22.5463548096			22.5472153686			22.5483495470			22.5487638146			22.5495888833			22.5498624200			22.5591141424			22.5594250017			22.5603878230			22.5624446287			22.5627696092			22.5633107669			22.5668781859			22.5683373714			22.5750148034			22.5809390553			22.5847292232			22.5895865678			22.5913484177			22.6028518240			22.6115642266			22.6126483625			22.6128525726			22.6147640367			22.6158253291			22.6238967849			22.6271304570			22.6280996235			22.6290128780			22.6306667476			22.6359306059			22.6375495991			22.6376330613			22.6499808404			22.6507335130			22.6559050766			22.6568795754			22.6587900900			22.6641856538			22.6684815641			22.6687905805			22.6701262537			22.6758258964			22.6777102380			22.6820339365			22.6855436589			22.6865396823			22.6898789218			22.6942348586			22.6970287750			22.6971984291			22.7035210621			22.7044264214			22.7067693487			22.7123813131			22.7141536641			22.7144752403			22.7153659377			22.7168960962			22.7204904206			22.7257026522			22.7429073826			22.7431301207			22.7438436215			22.7461520794			22.7531222486			22.7584660581			22.7621139516			22.7689212919			22.7715472763			22.7715725881			22.7762495484			22.7784670629			22.7807886451			22.7814901608			22.7821839424			22.7844427464			22.7862685185			22.7863023266			22.7875864578			22.7905625515			22.7910178981			22.7953593475			22.7982636857			22.8009059622			22.8015387842			22.8020087782			22.8032562628			22.8042871867			22.8045294507			22.8045560312			22.8056515119			22.8060943801			22.8097576520			22.8103118837			22.8126297180			22.8150357143			22.8166011777			22.8207684190			22.8214118470			22.8226775563			22.8240619763			22.8250555256			22.8410983353			22.8441330192			22.8543943267			22.8594994851			22.8596263462			22.8642855488			22.8656991956			22.8671346214			22.8679844589			22.8687600528			22.8689302266			22.8697613338			22.8709483830			22.8726177152			22.8729273652			22.8746345579			22.8793184136			22.8833916401			22.8863084819			22.8892399951			22.8893685292			22.8901846740			22.8959731394			22.8962344703			22.8965502412			22.8967387984			22.8970087910			22.9004313138			22.9015193282			22.9061306160			22.9065676798			22.9088149462			22.9120673762			22.9146328865			22.9174985027			22.9195703794			22.9211903063			22.9225966571			22.9306077389			22.9361843180			22.9378605946			22.9386014549			22.9396388401			22.9404373414			22.9418868320			22.9442335348			22.9460057592			22.9460220575			22.9490312564			22.9506778929			22.9525581073			22.9552846400			22.9573936693			22.9591131523			22.9622573370			22.9638446533			22.9649895277			22.9654797082			22.9678299350			22.9707545259			22.9747256737			22.9812457979			22.9835336886			22.9977196023			22.9983158582			23.0011178039			23.0019533265			23.0022174676			23.0022843830			23.0031543771			23.0034005477			23.0122773353			23.0128010691			23.0153471115			23.0158945445			23.0201505332			23.0298118602			23.0354145023			23.0450139754			23.0483088621			23.0497080194			23.0534813435			23.0541827098			23.0571951404			23.0622059038			23.0657226705			23.0666106574			23.0740966190			23.0748666160			23.0799411431			23.0834255088			23.0874021520			23.0894638692			23.0894904027			23.0936294904			23.0954588111			23.0960862412			23.0960954033			23.0964377654			23.0969689596			23.1008603307			23.1014608807			23.1030107118			23.1035981030			23.1047296397			23.1054324495			23.1105278668			23.1120552493			23.1123969353			23.1161410605			23.1167476948			23.1214862658			23.1220595576			23.1242492254			23.1267691310			23.1286512548			23.1301317056			23.1344315303			23.1349711611			23.1379122477			23.1395623310			23.1404244303			23.1422465140			23.1438349682			23.1465392189			23.1477079034			23.1527420864			23.1549697310			23.1571347763			23.1614332183			23.1646492070			23.1701350229			23.1758038456			23.1760323070			23.1876379866			23.1903042696			23.1916699519			23.1943419690			23.1947110362			23.1981704109			23.2009993553			23.2033289672			23.2104710172			23.2170152991			23.2171157927			23.2198209575			23.2209541337			23.2210064480			23.2230175794			23.2244016662			23.2341538582			23.2349615008			23.2367076086			23.2367773328			23.2372939521			23.2376458868			23.2399719095			23.2413978796			23.2429196996			23.2448926269			23.2479069383			23.2480465529			23.2570241660			23.2610745584			23.2616421815			23.2617963208			23.2653072683			23.2664371058			23.2680258614			23.2682404951			23.2690371277			23.2708087769			23.2709404090			23.2709404109			23.2709404144			23.2722717722			23.2727593074			23.2738009395			23.2741586749			23.2749045575			23.2758367867			23.2767808595			23.2815212073			23.2819702356			23.2835661198			23.2859050978			23.2909235250			23.2931596688			23.2942319996			23.2948072522			23.2968496341			23.2981446655			23.3021702174			23.3029070987			23.3076217081			23.3116689342			23.3170641670			23.3175625200			23.3226136683			23.3226802794			23.3231289157			23.3237807971			23.3246577921			23.3298975717			23.3329887954			23.3332441050			23.3339875756			23.3368585890			23.3454775992			23.3513884549			23.3518840924			23.3526399584			23.3567273309			23.3593313404			23.3631832734			23.3730474740			23.3765635048			23.3796377763			23.3797743446			23.3819447690			23.3875811334			23.3902293873			23.3944704963			23.4013237059			23.4189497418			23.4215798066			23.4233838834			23.4240906631			23.4256509047			23.4258058458			23.4268853109			23.4300139520			23.4320083181			23.4342386696			23.4369923135			23.4371090324			23.4428688097			23.4580983301			23.4601993975			23.4604150490			23.4627310438			23.4637376530			23.4678822534			23.4797359577			23.4805274453			23.4807162661			23.4858059007			23.4858989401			23.4880935682			23.4890793261			23.4968486760			23.4978717703			23.5023112500			23.5023423057			23.5103809188			23.5161599623			23.5162829180			23.5174817965			23.5191653996			23.5197483635			23.5261149124			23.5273541705			23.5285541808			23.5318766133			23.5355564729			23.5357460376			23.5454131398			23.5504874116			23.5510912574			23.5534239857			23.5579808232			23.5599590564			23.5604522025			23.5632915984			23.5745725646			23.5775216352			23.5804747919			23.5817312288			23.5826847655			23.5841466144			23.5862372996			23.5897784174			23.5914015084			23.5958645857			23.5968066895			23.5977980433			23.5983896340			23.5985112792			23.5994769655			23.6046071621			23.6092286456			23.6115788371			23.6116844985			23.6127656276			23.6175489803			23.6182271746			23.6200231587			23.6209815706			23.6240382709			23.6281536003			23.6336026508			23.6342628164			23.6353645261			23.6384170637			23.6393678975			23.6428781466			23.6429035073			23.6499278397			23.6524431372			23.6541721488			23.6593572914			23.6619476361			23.6628276690			23.6693707084			23.6697604504			23.6732353235			23.6806506964			23.6828997572			23.6846010255			23.6870980269			23.6941450743			23.6951990700			23.6973801202			23.6986727453			23.7025805035			23.7075421594			23.7077867439			23.7153929714			23.7232107055			23.7244977392			23.7261752307			23.7263578268			23.7281371786			23.7425283939			23.7459084706			23.7506901934			23.7568280763			23.7583932356			23.7594851883			23.7614504997			23.7669022138			23.7695644098			23.7713334984			23.7730312757			23.7770094828			23.7786751583			23.7836865990			23.7848634319			23.7969181061			23.7969427829			23.8100480285			23.8117690479			23.8119296724			23.8171036042			23.8226579866			23.8234745788			23.8321807038			23.8380171857			23.8396176708			23.8404134920			23.8424221019			23.8432352358			23.8462777607			23.8494250610			23.8505681216			23.8516365596			23.8694531396			23.8730544654			23.8736737382			23.8819127191			23.8837216884			23.8837975149			23.8889862028			23.8927537478			23.9007854827			23.9008526808			23.9056983296			23.9098726829			23.9117808304			23.9147712869			23.9167077719			23.9209735466			23.9213102711			23.9245781971			23.9293785221			23.9310567866			23.9355645051			23.9355898427			23.9399800457			23.9413977559			23.9427546587			23.9465683795			23.9516774943			23.9566609499			23.9579473401			23.9580499644			23.9601117388			23.9620782120			23.9626796019			23.9651802051			23.9748453819			23.9773300154			23.9869584845			23.9872517761			23.9873557396			23.9884450856			23.9894409900			23.9906126233			23.9966138273			23.9988012906			23.9996504362			24.0018410508			24.0045501202			24.0100479336			24.0133298829			24.0133895515			24.0139889715			24.0191327605			24.0209732511			24.0216147875			24.0225667979			24.0322666934			24.0332268207			24.0373059513			24.0374898848			24.0392493239			24.0406732675			24.0409272073			24.0417663626			24.0488300012			24.0532954812			24.0614361669			24.0659224069			24.0673572543			24.0727758868			24.0762599166			24.0762669420			24.0767660509			24.0792167541			24.0818762883			24.0934362857			24.0944812543			24.0988024358			24.1007538869			24.1040189373			24.1065287172			24.1084918311			24.1098715574			24.1098715687			24.1103489668			24.1118882565			24.1154155192			24.1165448599			24.1213116575			24.1280859586			24.1301800593			24.1327219706			24.1370874396			24.1467748323			24.1475387732			24.1494028465			24.1496562862			24.1508614100			24.1546577455			24.1592651740			24.1605731292			24.1622936065			24.1656731856			24.1671727594			24.1710120392			24.1726040811			24.1744512183			24.1746518477			24.1774413605			24.1781321853			24.1819331419			24.1823089858			24.1836572161			24.1855224827			24.1905869320			24.2048095445			24.2162904272			24.2196189733			24.2276419596			24.2284584403			24.2332764017			24.2356533347			24.2419181464			24.2436065003			24.2467295205			24.2515474259			24.2576879037			24.2597163003			24.2664966210			24.2679843084			24.2712381929			24.2802443288			24.2866039786			24.2882763861			24.2892458759			24.2969392526			24.2987141275			24.3010612101			24.3062917308			24.3097148357			24.3118872939			24.3118872966			24.3146752537			24.3151719624			24.3152441203			24.3152792772			24.3190484457			24.3208563617			24.3221871851			24.3252719115			24.3253557956			24.3281749444			24.3332305327			24.3332749554			24.3385607693			24.3411425504			24.3425438448			24.3485251378			24.3494587179			24.3512720678			24.3513398977			24.3518364591			24.3522715383			24.3533265157			24.3635406340			24.3635548023			24.3641722951			24.3657786937			24.3658498100			24.3919357037			24.3936551558			24.3963189785			24.4019414541			24.4050929959			24.4068994782			24.4198979998			24.4265641651			24.4268647870			24.4278387225			24.4307955742			24.4387299459			24.4460849022			24.4467263621			24.4552314733			24.4565675791			24.4592676021			24.4610758548			24.4648636381			24.4687635090			24.4694179556			24.4717473584			24.4842609924			24.4845323288			24.4864338317			24.4873401908			24.4934993037			24.4954095076			24.4976173008			24.4979512455			24.4986211316			24.4999957315			24.5097596907			24.5111330789			24.5179801039			24.5229360111			24.5256903122			24.5265212736			24.5273560418			24.5295176745			24.5328025325			24.5413098317			24.5462605455			24.5498914704			24.5586017739			24.5636531826			24.5654984170			24.5689560508			24.5694849211			24.5732066912			24.5802521011			24.5894045925			24.5911229159			24.5912293706			24.5935394402			24.5968425761			24.5996690336			24.5998248959			24.5999970739			24.6004936904			24.6046352734			24.6074151794			24.6086554175			24.6122582966			24.6191158307			24.6226013508			24.6230775486			24.6236268898			24.6249252593			24.6285485586			24.6285764353			24.6349188993			24.6451301678			24.6473169494			24.6503379382			24.6550448698			24.6564787385			24.6595636268			24.6605470674			24.6753427415			24.6792164990			24.6803875781			24.6932430346			24.6936149922			24.6976602903			24.6995775059			24.7058585838			24.7075353356			24.7152896520			24.7160854154			24.7217646296			24.7261624370			24.7275646044			24.7294668717			24.7317116975			24.7325294834			24.7391010297			24.7425627681			24.7544947045			24.7658158758			24.7682104109			24.7686603248			24.7756031116			24.7759229362			24.7790145796			24.7943370649			24.7984434515			24.7987794097			24.8009334448			24.8059144211			24.8083398647			24.8088781611			24.8097523378			24.8103379079			24.8115467213			24.8129294222			24.8252226462			24.8270655804			24.8321007769			24.8328728793			24.8353807308			24.8363086518			24.8428602021			24.8455020729			24.8468891553			24.8542301034			24.8571655714			24.8574528120			24.8574963530			24.8586534307			24.8664211905			24.8676654043			24.8721217957			24.8739783111			24.8823957045			24.8843700868			24.8887935932			24.8938587430			24.8941383503			24.8971083968			24.9021571592			24.9102676150			24.9181221243			24.9308009329			24.9331026441			24.9376957643			24.9444227110			24.9547227390			24.9582688217			24.9677658721			24.9710975330			24.9719427922			24.9814197056			24.9889594564			24.9919648378			24.9934081483			24.9937659639			24.9946177227			25.0065337399			25.0091740873			25.0121361303			25.0137906343			25.0197572818			25.0207475679			25.0235843878			25.0243797215			25.0251050204			25.0319096994			25.0336306831			25.0337099573			25.0418998525			25.0429042004			25.0433076639			25.0440175706			25.0487630014			25.0624200330			25.0634991106			25.0647057900			25.0731443098			25.0734754759			25.0785075583			25.0785075930			25.0789666846			25.0816957353			25.0846592781			25.0875658787			25.0923696134			25.0928093546			25.0944861929			25.0971958673			25.0978874481			25.1000985373			25.1127210373			25.1162153242			25.1179423264			25.1209920305			25.1244118521			25.1265766588			25.1311909684			25.1391902087			25.1440263951			25.1448168301			25.1448620950			25.1480966552			25.1520830206			25.1560366388			25.1560530380			25.1591483225			25.1701563144			25.1803383785			25.1828414264			25.1891497115			25.1908016687			25.1931776618			25.1937948873			25.1976000932			25.2007626455			25.2018815978			25.2036285256			25.2043862070			25.2099909825			25.2127239440			25.2130064697			25.2176856217			25.2216112104			25.2259674026			25.2259674065			25.2259674343			25.2259674358			25.2259703392			25.2259819160			25.2296472998			25.2307073899			25.2323134602			25.2328023952			25.2353136830			25.2399214446			25.2404943692			25.2421571847			25.2455319930			25.2466589296			25.2467993991			25.2489619636			25.2548832064			25.2556637044			25.2605714602			25.2610573427			25.2635576504			25.2678663117			25.2690523969			25.2748606558			25.2761289522			25.2773265609			25.2831310869			25.2861490644			25.2980193547			25.2993273231			25.3002180546			25.3002180569			25.3002180821			25.3047980719			25.3050867818			25.3059561267			25.3067144847			25.3074370984			25.3085024661			25.3120347898			25.3123413621			25.3183608088			25.3193278575			25.3260600939			25.3274023421			25.3286584955			25.3314289237			25.3333804376			25.3347356111			25.3436710826			25.3571649628			25.3615018928			25.3616245887			25.3716323110			25.3716392787			25.3724121315			25.3751688070			25.3771605081			25.3776320811			25.3800516480			25.3828099438			25.3907439196			25.3928859726			25.4031812143			25.4034513116			25.4034753155			25.4062106927			25.4076138378			25.4099857576			25.4126802146			25.4131305165			25.4238678284			25.4345739166			25.4346185491			25.4375388800			25.4399320013			25.4399320035			25.4694671721			25.4711147962			25.4748157247			25.4790538103			25.4925778451			25.4953373304			25.4986243653			25.5072653768			25.5118611272			25.5125514536			25.5150959026			25.5193976599			25.5228091801			25.5292591931			25.5317445659			25.5332134272			25.5384058390			25.5400254741			25.5442606245			25.5443266702			25.5480085391			25.5508377821			25.5517629409			25.5530815255			25.5553518258			25.5575684901			25.5668895592			25.5742813921			25.5784388694			25.5784388876			25.5784389106			25.5826326940			25.5849378369			25.5886912984			25.5948091483			25.6070513546			25.6080564356			25.6085714364			25.6098776576			25.6110127473			25.6159164207			25.6184665096			25.6247019735			25.6263341928			25.6303850851			25.6332249778			25.6393067503			25.6409522263			25.6420916440			25.6443479997			25.6445046720			25.6536494776			25.6538849622			25.6558374688			25.6596362379			25.6714317836			25.6725989806			25.6762523124			25.6770152777			25.6782459132			25.6784601790			25.6785943546			25.6901726502			25.6915652327			25.6946375350			25.7044305551			25.7104072261			25.7104616226			25.7179486699			25.7182008541			25.7185553642			25.7280270953			25.7360926319			25.7375242715			25.7394357265			25.7456978293			25.7501231954			25.7517354223			25.7603927509			25.7724036621			25.7741312565			25.7755691263			25.7815597732			25.7865963362			25.7891877171			25.7909318755			25.7925167162			25.7984423465			25.8005206301			25.8120811662			25.8177908785			25.8214254654			25.8232559112			25.8270265991			25.8301781444			25.8328732614			25.8339728469			25.8340032729			25.8348187394			25.8403149050			25.8459176147			25.8517653858			25.8629273470			25.8635521786			25.8639598813			25.8759945917			25.8875859393			25.8923570206			25.8940930468			25.8952366160			25.8956645449			25.8957240353			25.8967474379			25.9106556113			25.9107490358			25.9174968388			25.9197485704			25.9203306143			25.9253766036			25.9261381704			25.9310617765			25.9316879255			25.9454944431			25.9471229686			25.9597202504			25.9611300569			25.9621408435			25.9666378648			25.9682801549			25.9699941060			25.9724924713			25.9827153939			25.9838022036			25.9924481918			25.9934582960			25.9935473435			25.9959302128			25.9990483688			26.0165135498			26.0260854230			26.0340932870			26.0380015193			26.0419065490			26.0455262786			26.0493470397			26.0541512363			26.0743617872			26.0791267291			26.0811791608			26.0820905139			26.0875834968			26.0885698173			26.0986411748			26.1019687626			26.1032641924			26.1057300606			26.1062689481			26.1089765619			26.1093522784			26.1141748785			26.1193080723			26.1193297391			26.1233640945			26.1258003578			26.1260605420			26.1287970939			26.1397312573			26.1407388454			26.1436805551			26.1461104589			26.1479648507			26.1532266554			26.1553222561			26.1600568193			26.1667741390			26.1865984117			26.2048773661			26.2085732232			26.2188696293			26.2231516358			26.2347585817			26.2353767982			26.2395581931			26.2461394854			26.2466417159			26.2526401680			26.2574700087			26.2596761598			26.2606861008			26.2620857772			26.2697627230			26.2777261854			26.2888885040			26.2889633116			26.2969071023			26.3000605486			26.3009479683			26.3040538651			26.3052109804			26.3072225417			26.3087785958			26.3321259469			26.3334520292			26.3408630847			26.3449685466			26.3505681529			26.3565095222			26.3725331300			26.3805528326			26.3840638578			26.3843999966			26.3902580042			26.3947396038			26.3952882139			26.4143307847			26.4368617052			26.4371753426			26.4407866895			26.4579090637			26.4654021637			26.4716456976			26.4803961231			26.4855610010			26.4855883372			26.4858768157			26.4900121008			26.4915256040			26.4997082340			26.5028931924			26.5039270159			26.5049943825			26.5082773112			26.5182545844			26.5331114314			26.5405223955			26.5485771593			26.5532342758			26.5556675093			26.5719714834			26.5722525084			26.5834147784			26.5907442663			26.5923889423			26.5949355924			26.5960975771			26.5960975833			26.5960976156			26.5960976745			26.5997465566			26.6007364848			26.6030267255			26.6031964983			26.6044106362			26.6047308208			26.6073443880			26.6089847570			26.6122671761			26.6211995651			26.6218189295			26.6327782668			26.6394881540			26.6482001433			26.6496953350			26.6497452825			26.6514214483			26.6637131966			26.6681329131			26.6728566216			26.6752925509			26.6821736084			26.6841254965			26.6898244848			26.6968017113			26.7129433272			26.7228894476			26.7242381530			26.7246883239			26.7287698270			26.7356567530			26.7453694774			26.7552613075			26.7620764784			26.7661179986			26.7690118797			26.7730785257			26.7735630682			26.7885823008			26.7910306618			26.8005384260			26.8055454877			26.8171683824			26.8180770681			26.8211049542			26.8590232397			26.8676707746			26.8699947310			26.8721938972			26.8845417626			26.9014360147			26.9084424798			26.9103212415			26.9113427207			26.9181958336			26.9240100555			26.9292825150			26.9293636789			26.9296322660			26.9297101553			26.9299512641			26.9310914091			26.9364347936			26.9392887990			26.9422119288			26.9481811478			26.9562235624			26.9797967167			26.9921720686			26.9943270202			26.9982840360			27.0030896058			27.0031197861			27.0041248512			27.0135007084			27.0345504895			27.0557059003			27.0575291218			27.0620032839			27.0630661257			27.0663065973			27.0753959045			27.0788814899			27.0874902855			27.0883820102			27.0995404430			27.1058714361			27.1084967839			27.1093672128			27.1122575848			27.1146282347			27.1158328288			27.1195338351			27.1195338605			27.1195338621			27.1292443154			27.1297293421			27.1418533837			27.1448707325			27.1455288259			27.1466427884			27.1485986686			27.1490008434			27.1493098335			27.1493098961			27.1493099112			27.1493099135			27.1493099731			27.1529669634			27.1556988636			27.1559065157			27.1582877135			27.1617393339			27.1624485755			27.1657365828			27.1675197042			27.1744376829			27.1781570190			27.1812176501			27.1832744222			27.1918813531			27.1951966018			27.1962121000			27.1976775452			27.1977800707			27.1984529235			27.2020908048			27.2098809695			27.2128560087			27.2133044992			27.2157553780			27.2236282223			27.2258895846			27.2317425150			27.2391224991			27.2399745620			27.2440017195			27.2450665524			27.2486972585			27.2511310482			27.2552164915			27.2581560940			27.2629631626			27.2689812553			27.2705670798			27.2731983415			27.2763124854			27.2785189901			27.2790196491			27.2991086163			27.3065476493			27.3165126463			27.3256837419			27.3287213457			27.3324698670			27.3353563341			27.3387217837			27.3394360595			27.3630894622			27.3673128314			27.3716642139			27.3724629059			27.3759452201			27.3934230307			27.3956830235			27.4074825124			27.4097694882			27.4142165609			27.4146803812			27.4232319099			27.4242065416			27.4319723525			27.4329013120			27.4329013790			27.4329013954			27.4329014115			27.4329015337			27.4331054407			27.4374067410			27.4388484130			27.4423106190			27.4457906136			27.4468387722			27.4468387730			27.4468388023			27.4468388149			27.4534784799			27.4603359689			27.4628694628			27.4648542811			27.4650333405			27.4713336502			27.4713337913			27.4713338532			27.4758081959			27.4802041246			27.4858677474			27.4910243666			27.5096058454			27.5109156603			27.5127347327			27.5199464260			27.5272576975			27.5306046104			27.5339316873			27.5379991572			27.5473361358			27.5532387045			27.5579173072			27.5614367942			27.5813322161			27.5838557631			27.5943701964			27.5958075068			27.5972949674			27.6193972971			27.6297280275			27.6311576210			27.6402011126			27.6438558587			27.6469520552			27.6515840023			27.6521791728			27.6551611164			27.6639030541			27.6758489666			27.6813338699			27.6827405443			27.6894241096			27.7208426120			27.7337344171			27.7488530524			27.7564212785			27.7645592694			27.7665439862			27.7672826235			27.7725525536			27.7734143844			27.7749878796			27.7750905642			27.7800183547			27.7816267062			27.7888499140			27.7936981973			27.8124185040			27.8192806250			27.8330779768			27.8479666757			27.8563861869			27.8632191085			27.8643256753			27.8653062462			27.8852125589			27.9016001639			27.9085544653			27.9105717789			27.9110507272			27.9117708678			27.9210860117			27.9211118687			27.9234800391			27.9258834663			27.9429291517			27.9526962719			27.9608544485			27.9637681845			27.9729971150			27.9803512233			27.9933889618			27.9947543783			27.9948628499			27.9972982528			27.9994151760			28.0176842545			28.0261240260			28.0261582062			28.0263484487			28.0364373507			28.0380727491			28.0524470786			28.0559641791			28.0691460696			28.0721441676			28.0762220190			28.0878848851			28.0930794534			28.1101431003			28.1132497637			28.1273301934			28.1273302852			28.1354857041			28.1380153367			28.1659859760			28.1731535191			28.2115459043			28.2234119043			28.2268950524			28.2283353614			28.2297390608			28.2316864340			28.2554808434			28.2577427423			28.2596501660			28.2688085131			28.2690386614			28.2795746066			28.3002392998			28.3154333207			28.3160988152			28.3353596512			28.3569133046			28.3587544327			28.3624534483			28.3675375510			28.3676172187			28.3727144270			28.3790943729			28.3811288738			28.3904176292			28.3994703241			28.4329354237			28.4412688753			28.4457819759			28.4484819255			28.4520858372			28.4576129433			28.4720499162			28.4871063387			28.5059178000			28.5103737293			28.5117269778			28.5155288814			28.5248950900			28.5308214586			28.5494673231			28.5521527387			28.5547412433			28.5555227283			28.5648655821			28.5798587565			28.5883367258			28.5906845076			28.5906845910			28.5906845946			28.5906846058			28.5906847188			28.5906847968			28.5955891132			28.5972568480			28.6022621264			28.6243945617			28.6329259785			28.6361971558			28.6399273632			28.6535444552			28.6655458825			28.6744347626			28.6899716791			28.6914625847			28.6921364784			28.6948561928			28.7337664114			28.7359681530			28.7472444281			28.7527512237			28.7676310854			28.7678506537			28.7687188866			28.7697178277			28.7728069096			28.7731565551			28.7801809349			28.7829949446			28.7953976879			28.7993519768			28.8004749781			28.8149466829			28.8586874478			28.8670334040			28.8726408836			28.8822828027			28.8942046149			28.9047024775			28.9069052779			28.9092289186			28.9553244951			28.9640529955			28.9667371343			28.9680504336			28.9770318651			28.9851842734			28.9915914597			28.9933455732			28.9943489728			28.9958113769			29.0121299294			29.0121300571			29.0121300879			29.0121302276			29.0121303117			29.0210150598			29.0219676015			29.0313727810			29.0322696651			29.0527156318			29.0538527893			29.0686686064			29.0721709311			29.0858921844			29.1016400508			29.1232619928			29.1740822386			29.1796688256			29.1803300326			29.1820541560			29.1858167942			29.1898060039			29.2221357947			29.2447160133			29.2475695525			29.3082785313			29.3263702012			29.3400372644			29.3433256445			29.3838896863			29.3917247353			29.3935988293			29.4083497232			29.4370278101			29.4381302270			29.4634684272			29.4674374947			29.4773260031			29.4801281837			29.5071480600			29.5101278541			29.5132734212			29.5296848033			29.5343419953			29.5523573574			29.5546680434			29.5569151366			29.5572212744			29.5644057683			29.5791878911			29.5801707580			29.5860869469			29.5974579795			29.6134004578			29.6177897213			29.6190552517			29.6380321137			29.6420091206			29.6436364580			29.6455419995			29.6626665149			29.6672244636			29.6703428036			29.6906043335			29.7040596227			29.7200749628			29.7334297476			29.7362374755			29.7386471882			29.7518340739			29.7744466822			29.7779148095			29.7781407935			29.7803572417			29.7913781796			29.7936247161			29.8017131643			29.8017132713			29.8017132873			29.8017133149			29.8017133692			29.8017134764			29.8096207642			29.8221360286			29.8245720241			29.8283469699			29.8467410645			29.8489511601			29.8520472552			29.8662196275			29.8821992720			29.8848228989			29.8858188778			29.8858189210			29.8858189239			29.8858189312			29.8858190245			29.8858190447			29.8858190892			29.8889720622			29.9000511561			29.9001925532			29.9020496784			29.9083797298			29.9155915487			29.9206438442			29.9304394141			29.9421725808			29.9449729976			29.9547803518			29.9583041058			29.9620651487			29.9700452289			29.9729815998			29.9777243604			29.9815124631			29.9910101109			29.9978482503			30.0006148516			30.0169422621			30.0189125216			30.0520757824			30.0549364634			30.0600076038			30.0603652157			30.0614537181			30.0757647311			30.0775715475			30.0838646756			30.0846601995			30.0909747336			30.0913537766			30.1040387178			30.1085232015			30.1126579539			30.1160433044			30.1260628069			30.1352443938			30.1352446659			30.1352448841			30.1352450663			30.1360405336			30.1485099891			30.1502453423			30.1507616693			30.1594423137			30.1725657470			30.1734329355			30.1734331680			30.1788278998			30.1796596851			30.1874606265			30.1894938698			30.1921686880			30.2055854386			30.2117422493			30.2179883558			30.2196032316			30.2357586189			30.2470498908			30.2500377945			30.2542380377			30.2736243720			30.2763897161			30.2977337223			30.3142627772			30.3191594149			30.3280482069			30.3305881363			30.3368668485			30.3424747177			30.3491951338			30.3517021360			30.3526905824			30.4015084615			30.4015090422			30.4015092158			30.4109242999			30.4165816250			30.4247097877			30.4287581585			30.4426112906			30.4783518446			30.4909911643			30.5048979969			30.5074793129			30.5135564648			30.5236392804			30.5308034992			30.6263916685			30.6300301802			30.6425303354			30.6462045176			30.6536193234			30.6570472320			30.6584214413			30.6615472077			30.6653262126			30.6653263318			30.6653263394			30.6653263706			30.6653264294			30.6653266072			30.6653266091			30.6653267728			30.6783310321			30.6967756791			30.7124034970			30.7230696092			30.7242599045			30.7331114613			30.7458617088			30.7582272947			30.7687084831			30.7788209576			30.7828923565			30.7839903893			30.8402212098			30.8812253424			30.8894502916			30.9085966214			30.9258517880			30.9452441866			30.9634718935			30.9678005898			31.0184031030			31.0205336426			31.0463460032			31.0516173198			31.0789203275			31.0804177599			31.0863057796			31.1038436817			31.1747013270			31.1857495636			31.2177089144			31.2625827780			31.2851515931			31.3494470933			31.4073768053			31.4073770637			31.4211655564			31.4345990844			31.4553416032			31.4630397257			31.5643457897			31.5891846348			31.6053894629			31.6070819277			31.6228125144			31.6324171344			31.6392313919			31.6438475775			31.6440422198			31.6506342822			31.6555698814			31.6724946700			31.6782500524			31.6880207933			31.7113723579			31.7122123080			31.7339661948			31.7340019329			31.7340021705			31.7340024046			31.7340025224			31.7340026341			31.7340027910			31.7340028311			31.7340031257			31.7340035732			31.7350998298			31.7403193142			31.7427678335			31.7706013168			31.7995764525			31.8356561349			31.8555616059			31.8608517469			31.8705779808			31.8928879635			31.9016974664			31.9486442795			31.9910397894			31.9977184312			32.0066779517			32.0148042734			32.0809423006			32.2607698172			32.3064037990			32.3092617954			32.4202348587			32.4513726994			32.5344755192			32.6291145262			32.6975950392			32.7893782815			32.7958335617			32.8539055591			32.9583515199			33.0366440922			33.1524473092			33.1531989771			33.1912044519			33.2461010238			33.4077606973			33.5137219240			33.5317888337			33.5975268742			33.6133351073			33.6590514809			33.7461283937			33.8028081786			33.8805528276			34.0096995393			34.0472066286			34.2350939907			34.4557085262			34.7241754564			34.8136653511			34.8841439899			34.9371928241			35.1191196670			35.2785744084			35.3249162348			35.3299231290			35.3487807569			35.3913768006			35.5081315338			36.0116296018			36.0743619915			36.6659864420			37.1170474276			37.8034367267			

==> anc/fig7_k66.txt <==
x:
56.000			57.000			59.000			60.000			58.000			57.000			58.000			61.000			62.000			59.000			60.000			61.000			54.000			55.000			63.000			62.000			64.000			55.000			60.000			61.000			59.000			56.000			53.000			63.000			54.000			62.000			60.000			59.000			64.000			58.000			60.000			59.000			63.000			61.000			62.000			60.000			63.000			58.000			61.000			65.000			57.000			64.000			60.000			59.000			58.000			56.000			62.000			63.000			58.000			61.000			57.000			62.000			65.000			62.000			59.000			66.000			60.000			60.000			62.000			56.000			65.000			59.000			64.000			61.000			55.000			57.000			56.000			60.000			66.000			61.000			59.000			58.000			64.000			56.000			52.000			61.000			60.000			61.000			57.000			63.000			62.000			57.000			58.000			60.000			64.000			63.000			53.000			55.000			61.000			54.000			60.000			57.000			58.000			62.000			64.000			59.000			65.000			59.000			56.000			63.000			67.000			62.000			57.000			58.000			55.000			62.000			56.000			64.000			63.000			65.000			60.000			61.000			54.000			60.000			61.000			67.000			59.000			58.000			66.000			66.000			59.000			62.000			53.000			62.000			61.000			58.000			64.000			57.000			66.000			58.000			62.000			65.000			56.000			55.000			63.000			65.000			61.000			64.000			57.000			63.000			60.000			58.000			60.000			59.000			64.000			63.000			61.000			59.000			56.000			62.000			58.000			51.000			68.000			68.000			63.000			60.000			66.000			63.000			64.000			52.000			61.000			54.000			61.000			67.000			64.000			57.000			62.000			65.000			55.000			58.000			65.000			57.000			60.000			66.000			67.000			59.000			58.000			64.000			59.000			65.000			63.000			60.000			62.000			61.000			59.000			61.000			55.000			53.000			62.000			68.000			66.000			66.000			58.000			51.000			54.000			60.000			65.000			57.000			67.000			59.000			56.000			69.000			64.000			63.000			60.000			63.000			52.000			55.000			54.000			53.000			57.000			56.000			59.000			65.000			58.000			62.000			70.000			61.000			62.000			61.000			54.000			59.000			57.000			67.000			56.000			63.000			59.000			68.000			66.000			61.000			63.000			60.000			62.000			69.000			64.000			60.000			65.000			64.000			63.000			65.000			53.000			62.000			58.000			55.000			67.000			58.000			61.000			54.000			59.000			57.000			63.000			57.000			60.000			68.000			66.000			55.000			61.000			67.000			69.000			63.000			57.000			61.000			62.000			63.000			56.000			60.000			59.000			62.000			56.000			53.000			64.000			66.000			60.000			58.000			62.000			58.000			55.000			54.000			56.000			50.000			62.000			59.000			61.000			51.000			67.000			57.000			65.000			60.000			64.000			64.000			63.000			60.000			66.000			65.000			57.000			56.000			69.000			62.000			64.000			58.000			62.000			58.000			60.000			66.000			61.000			59.000			67.000			59.000			56.000			54.000			52.000			63.000			55.000			59.000			57.000			58.000			62.000			56.000			61.000			68.000			67.000			68.000			55.000			59.000			65.000			54.000			52.000			66.000			55.000			64.000			65.000			60.000			63.000			61.000			61.000			70.000			62.000			71.000			58.000			53.000			62.000			63.000			56.000			52.000			57.000			64.000			59.000			59.000			55.000			64.000			68.000			65.000			57.000			62.000			55.000			63.000			63.000			66.000			66.000			58.000			60.000			64.000			58.000			65.000			57.000			56.000			61.000			57.000			60.000			56.000			52.000			53.000			53.000			69.000			59.000			61.000			60.000			67.000			61.000			54.000			54.000			70.000			56.000			57.000			58.000			59.000			60.000			63.000			57.000			67.000			55.000			60.000			65.000			58.000			55.000			64.000			54.000			67.000			63.000			64.000			53.000			60.000			58.000			59.000			61.000			66.000			64.000			58.000			62.000			69.000			64.000			56.000			49.000			63.000			55.000			68.000			70.000			62.000			54.000			58.000			63.000			65.000			68.000			57.000			66.000			65.000			62.000			57.000			61.000			66.000			56.000			65.000			50.000			59.000			55.000			58.000			59.000			61.000			51.000			64.000			69.000			62.000			60.000			58.000			61.000			57.000			60.000			63.000			65.000			62.000			68.000			64.000			57.000			52.000			60.000			58.000			59.000			62.000			63.000			57.000			60.000			55.000			56.000			58.000			52.000			64.000			59.000			67.000			53.000			67.000			54.000			65.000			66.000			59.000			55.000			59.000			56.000			53.000			65.000			61.000			72.000			64.000			62.000			60.000			66.000			63.000			61.000			71.000			62.000			57.000			71.000			54.000			64.000			70.000			60.000			64.000			58.000			65.000			56.000			59.000			63.000			61.000			69.000			66.000			54.000			56.000			55.000			60.000			61.000			55.000			58.000			68.000			62.000			66.000			61.000			59.000			65.000			57.000			53.000			64.000			62.000			63.000			56.000			67.000			61.000			54.000			56.000			57.000			63.000			59.000			60.000			68.000			55.000			66.000			64.000			59.000			62.000			58.000			70.000			68.000			61.000			63.000			68.000			56.000			57.000			63.000			65.000			60.000			55.000			58.000			65.000			57.000			67.000			56.000			55.000			52.000			61.000			62.000			53.000			59.000			66.000			60.000			59.000			61.000			54.000			59.000			60.000			69.000			72.000			65.000			56.000			57.000			62.000			60.000			58.000			61.000			63.000			64.000			58.000			60.000			67.000			67.000			59.000			55.000			57.000			64.000			63.000			58.000			51.000			56.000			68.000			69.000			59.000			68.000			50.000			62.000			60.000			65.000			54.000			64.000			71.000			66.000			62.000			66.000			63.000			67.000			51.000			64.000			64.000			69.000			61.000			59.000			58.000			62.000			53.000			57.000			52.000			65.000			51.000			54.000			70.000			62.000			63.000			65.000			56.000			60.000			63.000			57.000			61.000			59.000			57.000			62.000			61.000			66.000			56.000			58.000			66.000			64.000			58.000			61.000			67.000			55.000			55.000			59.000			69.000			70.000			57.000			63.000			64.000			67.000			52.000			58.000			63.000			54.000			62.000			54.000			59.000			48.000			66.000			69.000			62.000			55.000			57.000			65.000			56.000			60.000			61.000			52.000			59.000			68.000			60.000			49.000			59.000			64.000			64.000			56.000			61.000			56.000			52.000			58.000			65.000			55.000			54.000			62.000			67.000			53.000			50.000			50.000			60.000			53.000			62.000			61.000			63.000			58.000			60.000			65.000			68.000			55.000			61.000			57.000			60.000			56.000			66.000			63.000			53.000			62.000			57.000			53.000			63.000			56.000			58.000			65.000			60.000			64.000			67.000			55.000			67.000			71.000			51.000			52.000			62.000			65.000			58.000			59.000			56.000			53.000			54.000			54.000			69.000			53.000			65.000			61.000			60.000			66.000			57.000			68.000			59.000			63.000			51.000			51.000			58.000			62.000			61.000			56.000			58.000			62.000			57.000			57.000			64.000			70.000			60.000			73.000			55.000			65.000			61.000			54.000			63.000			62.000			60.000			49.000			56.000			63.000			59.000			61.000			50.000			59.000			66.000			63.000			67.000			52.000			66.000			53.000			61.000			57.000			55.000			62.000			72.000			54.000			57.000			64.000			56.000			50.000			54.000			67.000			60.000			60.000			65.000			66.000			58.000			64.000			64.000			62.000			56.000			59.000			68.000			61.000			52.000			65.000			71.000			67.000			59.000			52.000			60.000			53.000			51.000			62.000			58.000			63.000			55.000			73.000			66.000			60.000			61.000			55.000			68.000			51.000			64.000			57.000			64.000			65.000			61.000			61.000			60.000			72.000			58.000			70.000			62.000			54.000			67.000			50.000			63.000			56.000			60.000			58.000			60.000			59.000			66.000			66.000			63.000			62.000			69.000			64.000			58.000			55.000			56.000			69.000			68.000			56.000			65.000			57.000			71.000			61.000			62.000			60.000			61.000			65.000			53.000			54.000			57.000			58.000			63.000			54.000			55.000			67.000			56.000			64.000			63.000			61.000			66.000			59.000			64.000			68.000			66.000			55.000			60.000			59.000			65.000			63.000			59.000			51.000			62.000			70.000			63.000			60.000			58.000			61.000			59.000			53.000			72.000			56.000			49.000			61.000			64.000			57.000			57.000			54.000			66.000			54.000			49.000			60.000			55.000			52.000			64.000			59.000			58.000			62.000			62.000			63.000			61.000			57.000			50.000			55.000			59.000			68.000			63.000			50.000			58.000			60.000			53.000			55.000			67.000			56.000			65.000			64.000			62.000			69.000			67.000			61.000			67.000			71.000			52.000			58.000			59.000			61.000			56.000			57.000			54.000			60.000			69.000			57.000			65.000			61.000			60.000			66.000			66.000			64.000			53.000			67.000			64.000			58.000			63.000			71.000			59.000			69.000			61.000			63.000			51.000			55.000			57.000			60.000			68.000			60.000			59.000			70.000			65.000			52.000			70.000			57.000			62.000			58.000			65.000			55.000			64.000			62.000			59.000			56.000			66.000			56.000			60.000			59.000			67.000			54.000			58.000			52.000			63.000			62.000			65.000			55.000			64.000			65.000			59.000			58.000			57.000			61.000			62.000			61.000			54.000			68.000			53.000			57.000			63.000			58.000			70.000			51.000			60.000			68.000			62.000			67.000			66.000			62.000			54.000			58.000			65.000			67.000			61.000			59.000			62.000			63.000			64.000			55.000			60.000			53.000			56.000			57.000			55.000			64.000			68.000			57.000			61.000			64.000			56.000			60.000			69.000			66.000			58.000			56.000			65.000			51.000			65.000			52.000			59.000			58.000			63.000			53.000			64.000			63.000			56.000			54.000			57.000			62.000			61.000			60.000			57.000			53.000			54.000			69.000			56.000			68.000			70.000			66.000			68.000			62.000			50.000			64.000			58.000			62.000			55.000			56.000			59.000			69.000			63.000			66.000			59.000			62.000			67.000			67.000			65.000			59.000			63.000			65.000			57.000			58.000			68.000			58.000			61.000			67.000			64.000			59.000			56.000			61.000			58.000			63.000			61.000			60.000			57.000			66.000			65.000			54.000			52.000			64.000			53.000			54.000			51.000			63.000			57.000			53.000			70.000			65.000			62.000			58.000			58.000			64.000			70.000			55.000			69.000			59.000			59.000			66.000			54.000			56.000			60.000			68.000			61.000			60.000			61.000			62.000			55.000			52.000			60.000			67.000			69.000			69.000			57.000			62.000			68.000			66.000			63.000			63.000			58.000			52.000			58.000			62.000			67.000			63.000			74.000			65.000			56.000			56.000			66.000			61.000			57.000			58.000			61.000			53.000			65.000			63.000			54.000			62.000			53.000			59.000			66.000			60.000			56.000			57.000			68.000			64.000			72.000			66.000			57.000			54.000			60.000			61.000			59.000			63.000			63.000			64.000			53.000			65.000			67.000			55.000			55.000			67.000			73.000			59.000			64.000			69.000			51.000			61.000			68.000			62.000			71.000			70.000			65.000			55.000			58.000			62.000			56.000			59.000			63.000			60.000			67.000			64.000			60.000			64.000			60.000			63.000			52.000			61.000			54.000			59.000			66.000			61.000			59.000			69.000			64.000			55.000			72.000			69.000			62.000			66.000			64.000			53.000			60.000			64.000			57.000			63.000			72.000			56.000			58.000			71.000			62.000			71.000			65.000			60.000			54.000			63.000			59.000			57.000			52.000			60.000			54.000			68.000			56.000			57.000			66.000			65.000			59.000			58.000			54.000			60.000			66.000			59.000			68.000			66.000			64.000			58.000			62.000			67.000			61.000			55.000			60.000			52.000			65.000			53.000			63.000			65.000			67.000			66.000			50.000			55.000			56.000			58.000			64.000			66.000			62.000			53.000			68.000			62.000			70.000			61.000			64.000			55.000			67.000			56.000			65.000			56.000			70.000			55.000			59.000			54.000			64.000			65.000			57.000			61.000			51.000			60.000			65.000			63.000			67.000			68.000			53.000			59.000			48.000			63.000			69.000			62.000			66.000			58.000			62.000			67.000			51.000			57.000			65.000			58.000			67.000			63.000			64.000			57.000			71.000			52.000			71.000			64.000			66.000			61.000			59.000			62.000			52.000			61.000			46.000			55.000			56.000			55.000			64.000			60.000			54.000			70.000			58.000			58.000			49.000			68.000			60.000			65.000			59.000			57.000			56.000			47.000			47.000			48.000			64.000			59.000			55.000			65.000			61.000			50.000			48.000			63.000			67.000			68.000			64.000			61.000			69.000			54.000			60.000			57.000			70.000			57.000			62.000			58.000			63.000			48.000			49.000			66.000			68.000			58.000			61.000			49.000			61.000			56.000			62.000			59.000			68.000			58.000			53.000			60.000			51.000			62.000			59.000			66.000			63.000			57.000			65.000			64.000			58.000			69.000			70.000			58.000			49.000			50.000			54.000			63.000			67.000			68.000			73.000			61.000			50.000			63.000			64.000			62.000			55.000			55.000			69.000			51.000			65.000			67.000			60.000			63.000			58.000			59.000			61.000			65.000			66.000			56.000			60.000			56.000			62.000			70.000			61.000			53.000			57.000			60.000			62.000			61.000			56.000			59.000			54.000			50.000			74.000			56.000			64.000			58.000			64.000			68.000			66.000			64.000			65.000			51.000			67.000			66.000			53.000			55.000			57.000			60.000			72.000			53.000			59.000			52.000			54.000			69.000			67.000			61.000			57.000			55.000			65.000			61.000			70.000			60.000			59.000			63.000			58.000			57.000			56.000			51.000			52.000			64.000			62.000			66.000			64.000			56.000			71.000			62.000			61.000			59.000			63.000			67.000			51.000			72.000			63.000			67.000			54.000			68.000			69.000			52.000			54.000			58.000			59.000			70.000			68.000			53.000			60.000			66.000			65.000			61.000			55.000			55.000			60.000			65.000			57.000			57.000			59.000			52.000			58.000			50.000			58.000			64.000			62.000			63.000			70.000			60.000			69.000			75.000			67.000			57.000			69.000			53.000			58.000			62.000			62.000			66.000			60.000			59.000			71.000			57.000			54.000			55.000			72.000			56.000			68.000			63.000			66.000			65.000			66.000			54.000			55.000			60.000			62.000			69.000			61.000			58.000			63.000			56.000			74.000			62.000			68.000			65.000			67.000			60.000			70.000			56.000			53.000			65.000			59.000			57.000			61.000			73.000			51.000			57.000			54.000			52.000			52.000			64.000			60.000			69.000			59.000			54.000			63.000			61.000			56.000			61.000			72.000			70.000			55.000			62.000			60.000			58.000			58.000			61.000			57.000			67.000			55.000			71.000			59.000			64.000			73.000			66.000			71.000			65.000			57.000			66.000			56.000			55.000			61.000			63.000			59.000			64.000			55.000			53.000			52.000			58.000			68.000			56.000			61.000			64.000			60.000			57.000			62.000			57.000			63.000			65.000			54.000			72.000			56.000			64.000			58.000			68.000			53.000			60.000			62.000			54.000			56.000			66.000			53.000			62.000			57.000			58.000			63.000			55.000			49.000			50.000			68.000			63.000			65.000			66.000			63.000			62.000			67.000			65.000			69.000			68.000			66.000			51.000			60.000			63.000			66.000			69.000			56.000			61.000			61.000			57.000			59.000			54.000			62.000			60.000			67.000			67.000			55.000			65.000			59.000			64.000			59.000			63.000			64.000			62.000			61.000			58.000			65.000			52.000			70.000			56.000			70.000			61.000			71.000			63.000			72.000			53.000			56.000			60.000			51.000			68.000			55.000			57.000			69.000			73.000			58.000			66.000			62.000			60.000			67.000			71.000			62.000			62.000			64.000			65.000			53.000			70.000			59.000			56.000			68.000			67.000			53.000			55.000			59.000			67.000			64.000			53.000			65.000			69.000			74.000			56.000			58.000			60.000			50.000			58.000			66.000			64.000			57.000			54.000			61.000			55.000			51.000			58.000			66.000			60.000			56.000			54.000			59.000			68.000			73.000			52.000			61.000			57.000			67.000			59.000			62.000			60.000			57.000			64.000			66.000			50.000			68.000			63.000			58.000			69.000			61.000			63.000			52.000			58.000			49.000			56.000			47.000			64.000			71.000			57.000			54.000			62.000			58.000			72.000			51.000			54.000			65.000			56.000			55.000			65.000			66.000			59.000			53.000			59.000			48.000			60.000			70.000			55.000			48.000			67.000			61.000			63.000			70.000			63.000			52.000			56.000			58.000			60.000			57.000			59.000			49.000			54.000			69.000			63.000			52.000			57.000			61.000			62.000			68.000			63.000			51.000			57.000			67.000			58.000			62.000			56.000			69.000			54.000			73.000			59.000			71.000			61.000			71.000			67.000			55.000			64.000			59.000			55.000			70.000			72.000			68.000			68.000			69.000			47.000			57.000			52.000			70.000			55.000			62.000			66.000			56.000			54.000			65.000			48.000			52.000			54.000			64.000			63.000			59.000			65.000			60.000			56.000			63.000			49.000			66.000			64.000			58.000			57.000			53.000			63.000			56.000			53.000			69.000			66.000			61.000			57.000			67.000			53.000			74.000			54.000			72.000			49.000			70.000			50.000			62.000			59.000			57.000			65.000			62.000			70.000			56.000			65.000			67.000			71.000			63.000			50.000			61.000			55.000			46.000			49.000			49.000			65.000			58.000			62.000			47.000			58.000			48.000			71.000			48.000			68.000			50.000			53.000			60.000			55.000			70.000			60.000			64.000			59.000			65.000			59.000			52.000			54.000			66.000			63.000			61.000			67.000			67.000			52.000			51.000			63.000			50.000			51.000			53.000			64.000			57.000			60.000			53.000			58.000			58.000			68.000			59.000			61.000			68.000			69.000			66.000			65.000			52.000			66.000			67.000			59.000			67.000			62.000			64.000			64.000			60.000			50.000			51.000			52.000			67.000			56.000			60.000			55.000			54.000			61.000			62.000			51.000			50.000			61.000			68.000			66.000			55.000			65.000			66.000			63.000			70.000			53.000			49.000			62.000			57.000			58.000			72.000			56.000			69.000			51.000			52.000			73.000			64.000			60.000			54.000			49.000			71.000			60.000			63.000			62.000			59.000			66.000			69.000			61.000			59.000			54.000			56.000			68.000			61.000			63.000			56.000			55.000			47.000			65.000			57.000			65.000			66.000			67.000			55.000			71.000			52.000			69.000			68.000			60.000			64.000			57.000			57.000			58.000			72.000			61.000			64.000			62.000			59.000			60.000			51.000			52.000			50.000			58.000			57.000			63.000			56.000			65.000			68.000			73.000			53.000			74.000			59.000			64.000			62.000			71.000			69.000			66.000			62.000			51.000			70.000			48.000			50.000			58.000			46.000			50.000			55.000			53.000			63.000			70.000			61.000			65.000			56.000			58.000			67.000			47.000			69.000			48.000			54.000			64.000			66.000			54.000			65.000			55.000			60.000			68.000			62.000			57.000			72.000			60.000			69.000			64.000			50.000			66.000			68.000			67.000			60.000			61.000			63.000			63.000			70.000			55.000			49.000			55.000			60.000			51.000			56.000			65.000			58.000			72.000			56.000			66.000			61.000			59.000			69.000			57.000			75.000			54.000			62.000			65.000			59.000			59.000			60.000			58.000			68.000			61.000			55.000			71.000			51.000			54.000			53.000			65.000			70.000			73.000			64.000			62.000			66.000			58.000			52.000			49.000			57.000			69.000			55.000			59.000			64.000			53.000			60.000			63.000			67.000			67.000			63.000			56.000			61.000			54.000			61.000			53.000			52.000			62.000			66.000			71.000			58.000			71.000			70.000			69.000			60.000			72.000			54.000			65.000			73.000			74.000			48.000			57.000			63.000			63.000			50.000			56.000			49.000			64.000			68.000			61.000			60.000			57.000			55.000			65.000			62.000			59.000			61.000			58.000			69.000			66.000			56.000			59.000			62.000			54.000			51.000			68.000			60.000			55.000			63.000			71.000			70.000			60.000			63.000			52.000			60.000			51.000			64.000			67.000			55.000			62.000			62.000			51.000			53.000			72.000			52.000			56.000			67.000			54.000			69.000			65.000			57.000			50.000			59.000			54.000			61.000			59.000			61.000			69.000			49.000			65.000			58.000			52.000			57.000			70.000			64.000			58.000			52.000			70.000			49.000			54.000			67.000			53.000			60.000			71.000			63.000			53.000			66.000			59.000			56.000			67.000			50.000			67.000			55.000			64.000			74.000			63.000			59.000			68.000			69.000			58.000			58.000			76.000			66.000			68.000			45.000			56.000			62.000			46.000			73.000			67.000			52.000			57.000			53.000			75.000			76.000			66.000			60.000			64.000			73.000			65.000			64.000			65.000			75.000			61.000			61.000			50.000			63.000			58.000			53.000			68.000			56.000			55.000			63.000			67.000			66.000			72.000			60.000			65.000			65.000			59.000			62.000			57.000			64.000			51.000			68.000			53.000			70.000			54.000			63.000			55.000			56.000			51.000			60.000			62.000			57.000			52.000			71.000			66.000			53.000			61.000			47.000			64.000			74.000			59.000			61.000			56.000			55.000			62.000			53.000			59.000			47.000			69.000			54.000			67.000			70.000			61.000			58.000			48.000			62.000			52.000			53.000			72.000			50.000			61.000			72.000			66.000			69.000			45.000			54.000			57.000			46.000			48.000			69.000			73.000			68.000			63.000			55.000			66.000			56.000			68.000			59.000			74.000			53.000			58.000			61.000			49.000			47.000			67.000			50.000			64.000			63.000			65.000			54.000			60.000			51.000			75.000			71.000			65.000			57.000			60.000			71.000			67.000			71.000			62.000			51.000			57.000			56.000			76.000			58.000			55.000			62.000			48.000			65.000			59.000			51.000			69.000			69.000			64.000			52.000			52.000			59.000			61.000			60.000			57.000			66.000			59.000			70.000			54.000			58.000			50.000			50.000			60.000			53.000			48.000			62.000			52.000			68.000			63.000			51.000			51.000			55.000			55.000			67.000			61.000			65.000			70.000			66.000			54.000			72.000			53.000			58.000			56.000			52.000			60.000			64.000			59.000			73.000			71.000			62.000			57.000			62.000			66.000			68.000			63.000			57.000			56.000			63.000			49.000			67.000			60.000			64.000			61.000			72.000			52.000			66.000			54.000			59.000			52.000			67.000			57.000			58.000			69.000			65.000			70.000			49.000			54.000			62.000			64.000			65.000			53.000			52.000			58.000			73.000			72.000			60.000			75.000			66.000			68.000			47.000			51.000			64.000			68.000			68.000			57.000			67.000			63.000			74.000			62.000			65.000			56.000			71.000			56.000			66.000			55.000			55.000			54.000			53.000			65.000			58.000			61.000			48.000			59.000			69.000			64.000			69.000			56.000			67.000			58.000			64.000			54.000			61.000			75.000			62.000			55.000			55.000			74.000			51.000			65.000			71.000			62.000			63.000			57.000			52.000			61.000			65.000			63.000			70.000			59.000			73.000			50.000			72.000			72.000			64.000			54.000			68.000			58.000			65.000			70.000			57.000			60.000			76.000			60.000			56.000			73.000			74.000			54.000			55.000			71.000			59.000			53.000			70.000			50.000			64.000			57.000			63.000			61.000			59.000			53.000			64.000			71.000			63.000			58.000			67.000			66.000			60.000			69.000			74.000			51.000			56.000			56.000			53.000			57.000			73.000			61.000			62.000			72.000			75.000			66.000			69.000			65.000			59.000			70.000			64.000			63.000			71.000			68.000			48.000			67.000			55.000			51.000			62.000			66.000			68.000			54.000			72.000			51.000			59.000			70.000			67.000			58.000			53.000			60.000			57.000			49.000			55.000			70.000			52.000			68.000			58.000			49.000			64.000			66.000			67.000			70.000			63.000			61.000			60.000			74.000			54.000			55.000			60.000			63.000			71.000			56.000			64.000			52.000			56.000			63.000			65.000			73.000			60.000			62.000			70.000			61.000			62.000			69.000			64.000			67.000			65.000			52.000			56.000			57.000			59.000			72.000			71.000			65.000			59.000			67.000			50.000			63.000			61.000			54.000			58.000			68.000			58.000			69.000			57.000			62.000			66.000			64.000			55.000			50.000			61.000			68.000			60.000			53.000			51.000			54.000			51.000			55.000			64.000			66.000			58.000			65.000			52.000			68.000			51.000			57.000			59.000			66.000			46.000			54.000			62.000			53.000			70.000			57.000			73.000			68.000			67.000			66.000			71.000			69.000			61.000			63.000			73.000			71.000			52.000			60.000			59.000			61.000			63.000			69.000			59.000			55.000			74.000			54.000			69.000			69.000			68.000			58.000			67.000			60.000			59.000			50.000			48.000			47.000			70.000			64.000			62.000			62.000			56.000			70.000			58.000			53.000			72.000			60.000			55.000			52.000			54.000			53.000			65.000			56.000			62.000			64.000			60.000			49.000			68.000			57.000			58.000			70.000			66.000			73.000			66.000			51.000			56.000			61.000			72.000			69.000			64.000			75.000			67.000			49.000			48.000			73.000			59.000			57.000			55.000			65.000			67.000			60.000			59.000			65.000			63.000			68.000			58.000			66.000			64.000			58.000			55.000			71.000			63.000			72.000			62.000			63.000			56.000			50.000			61.000			53.000			54.000			57.000			61.000			74.000			70.000			63.000			71.000			60.000			66.000			54.000			62.000			55.000			49.000			56.000			62.000			74.000			61.000			62.000			52.000			58.000			54.000			56.000			61.000			72.000			53.000			49.000			66.000			55.000			55.000			70.000			50.000			50.000			58.000			69.000			53.000			63.000			68.000			64.000			65.000			46.000			62.000			65.000			71.000			57.000			68.000			60.000			69.000			67.000			60.000			51.000			56.000			51.000			64.000			67.000			66.000			69.000			52.000			71.000			61.000			58.000			59.000			65.000			54.000			47.000			52.000			58.000			73.000			72.000			70.000			59.000			68.000			54.000			48.000			63.000			51.000			62.000			61.000			67.000			59.000			70.000			55.000			59.000			53.000			55.000			54.000			52.000			57.000			50.000			65.000			64.000			61.000			56.000			52.000			51.000			67.000			66.000			68.000			57.000			73.000			77.000			54.000			64.000			60.000			61.000			69.000			51.000			53.000			71.000			50.000			65.000			63.000			71.000			72.000			67.000			53.000			60.000			63.000			77.000			48.000			49.000			66.000			66.000			75.000			67.000			68.000			56.000			63.000			62.000			52.000			69.000			58.000			61.000			57.000			60.000			76.000			59.000			52.000			57.000			62.000			66.000			59.000			62.000			63.000			62.000			55.000			75.000			70.000			48.000			70.000			76.000			57.000			56.000			49.000			71.000			56.000			68.000			64.000			55.000			57.000			50.000			67.000			73.000			71.000			75.000			74.000			54.000			65.000			58.000			50.000			72.000			59.000			64.000			64.000			58.000			72.000			66.000			58.000			52.000			51.000			67.000			65.000			49.000			78.000			77.000			61.000			63.000			54.000			69.000			62.000			54.000			60.000			63.000			53.000			67.000			55.000			61.000			56.000			57.000			69.000			71.000			54.000			59.000			60.000			68.000			62.000			75.000			61.000			76.000			76.000			58.000			65.000			53.000			65.000			66.000			57.000			59.000			69.000			72.000			59.000			60.000			74.000			73.000			53.000			68.000			55.000			56.000			64.000			67.000			69.000			75.000			51.000			65.000			74.000			64.000			54.000			55.000			62.000			49.000			73.000			57.000			63.000			53.000			59.000			58.000			50.000			72.000			71.000			68.000			55.000			62.000			67.000			56.000			49.000			70.000			57.000			74.000			67.000			52.000			60.000			63.000			55.000			53.000			78.000			68.000			75.000			58.000			63.000			61.000			60.000			77.000			54.000			73.000			64.000			59.000			66.000			72.000			51.000			59.000			56.000			61.000			56.000			54.000			70.000			50.000			50.000			67.000			73.000			60.000			64.000			55.000			66.000			71.000			65.000			70.000			62.000			58.000			52.000			57.000			51.000			53.000			72.000			69.000			68.000			56.000			49.000			53.000			47.000			57.000			59.000			57.000			64.000			52.000			62.000			71.000			63.000			63.000			65.000			58.000			53.000			61.000			56.000			59.000			76.000			60.000			71.000			60.000			51.000			52.000			56.000			62.000			72.000			65.000			74.000			64.000			69.000			66.000			58.000			61.000			54.000			66.000			53.000			66.000			70.000			68.000			58.000			71.000			60.000			67.000			73.000			65.000			74.000			45.000			67.000			62.000			55.000			70.000			51.000			57.000			73.000			55.000			54.000			52.000			48.000			69.000			72.000			57.000			60.000			64.000			74.000			53.000			68.000			71.000			46.000			59.000			53.000			73.000			52.000			51.000			75.000			58.000			61.000			63.000			60.000			76.000			64.000			75.000			60.000			56.000			72.000			66.000			64.000			70.000			48.000			56.000			74.000			61.000			65.000			45.000			47.000			62.000			57.000			66.000			55.000			59.000			46.000			69.000			58.000			49.000			50.000			63.000			60.000			58.000			55.000			72.000			56.000			68.000			62.000			50.000			59.000			51.000			70.000			68.000			71.000			53.000			69.000			61.000			76.000			73.000			64.000			52.000			67.000			57.000			70.000			64.000			54.000			69.000			54.000			59.000			72.000			50.000			60.000			54.000			68.000			65.000			46.000			52.000			64.000			48.000			67.000			61.000			49.000			63.000			70.000			71.000			63.000			65.000			61.000			57.000			56.000			58.000			72.000			55.000			68.000			47.000			52.000			60.000			50.000			66.000			69.000			74.000			59.000			56.000			48.000			62.000			65.000			55.000			73.000			66.000			52.000			75.000			59.000			69.000			55.000			53.000			47.000			63.000			51.000			60.000			62.000			64.000			44.000			54.000			57.000			58.000			45.000			70.000			65.000			74.000			48.000			65.000			54.000			75.000			69.000			49.000			53.000			61.000			66.000			60.000			50.000			63.000			64.000			70.000			67.000			71.000			49.000			60.000			52.000			61.000			67.000			53.000			48.000			68.000			62.000			68.000			63.000			50.000			65.000			77.000			59.000			51.000			62.000			67.000			56.000			59.000			58.000			63.000			66.000			71.000			72.000			58.000			57.000			58.000			67.000			55.000			73.000			73.000			74.000			61.000			61.000			57.000			64.000			46.000			63.000			69.000			54.000			51.000			62.000			68.000			69.000			62.000			64.000			56.000			56.000			60.000			49.000			55.000			60.000			52.000			69.000			59.000			54.000			48.000			65.000			68.000			71.000			52.000			52.000			72.000			70.000			68.000			59.000			55.000			56.000			54.000			70.000			65.000			67.000			47.000			68.000			47.000			57.000			74.000			63.000			65.000			68.000			56.000			63.000			49.000			69.000			55.000			62.000			51.000			74.000			56.000			61.000			48.000			54.000			70.000			76.000			66.000			50.000			71.000			63.000			62.000			71.000			67.000			50.000			71.000			53.000			57.000			59.000			60.000			55.000			67.000			52.000			72.000			47.000			64.000			66.000			61.000			56.000			65.000			51.000			66.000			61.000			58.000			66.000			58.000			57.000			51.000			53.000			59.000			66.000			65.000			54.000			73.000			67.000			64.000			62.000			57.000			61.000			61.000			50.000			44.000			58.000			68.000			55.000			70.000			58.000			64.000			52.000			56.000			53.000			49.000			45.000			51.000			48.000			54.000			53.000			57.000			65.000			55.000			60.000			70.000			60.000			46.000			63.000			62.000			46.000			68.000			58.000			69.000			53.000			64.000			68.000			59.000			73.000			72.000			47.000			63.000			50.000			52.000			48.000			69.000			61.000			66.000			54.000			57.000			49.000			60.000			54.000			66.000			68.000			59.000			58.000			52.000			75.000			53.000			71.000			56.000			61.000			74.000			60.000			72.000			50.000			58.000			47.000			51.000			57.000			62.000			55.000			65.000			49.000			64.000			69.000			49.000			59.000			72.000			48.000			56.000			64.000			59.000			63.000			51.000			47.000			50.000			58.000			69.000			67.000			57.000			51.000			60.000			70.000			59.000			53.000			61.000			78.000			77.000			53.000			62.000			56.000			55.000			57.000			54.000			67.000			73.000			70.000			66.000			62.000			49.000			58.000			69.000			64.000			72.000			60.000			67.000			68.000			60.000			65.000			63.000			48.000			56.000			55.000			56.000			54.000			50.000			54.000			64.000			65.000			62.000			43.000			71.000			76.000			44.000			67.000			66.000			69.000			61.000			70.000			49.000			65.000			51.000			53.000			52.000			49.000			61.000			55.000			54.000			73.000			52.000			65.000			58.000			46.000			75.000			63.000			71.000			54.000			59.000			52.000			55.000			59.000			56.000			58.000			67.000			63.000			53.000			45.000			70.000			44.000			72.000			64.000			45.000			68.000			61.000			73.000			53.000			66.000			46.000			63.000			55.000			47.000			69.000			68.000			60.000			62.000			46.000			51.000			48.000			58.000			61.000			49.000			53.000			74.000			50.000			56.000			53.000			76.000			50.000			62.000			68.000			72.000			70.000			67.000			57.000			65.000			51.000			70.000			57.000			59.000			52.000			61.000			56.000			57.000			64.000			63.000			61.000			75.000			66.000			71.000			62.000			71.000			47.000			60.000			68.000			56.000			55.000			65.000			55.000			66.000			59.000			69.000			56.000			48.000			64.000			50.000			60.000			59.000			69.000			52.000			67.000			49.000			71.000			54.000			51.000			57.000			50.000			55.000			67.000			68.000			66.000			48.000			78.000			71.000			50.000			54.000			66.000			75.000			74.000			56.000			69.000			58.000			43.000			44.000			57.000			51.000			73.000			59.000			45.000			52.000			46.000			51.000			53.000			64.000			45.000			71.000			73.000			57.000			65.000			60.000			70.000			70.000			69.000			67.000			66.000			65.000			50.000			54.000			51.000			69.000			46.000			60.000			77.000			64.000			62.000			49.000			47.000			63.000			72.000			52.000			61.000			55.000			53.000			60.000			58.000			62.000			75.000			61.000			64.000			58.000			49.000			74.000			46.000			63.000			62.000			61.000			52.000			67.000			68.000			50.000			47.000			66.000			65.000			59.000			48.000			60.000			64.000			54.000			57.000			51.000			72.000			54.000			57.000			66.000			51.000			76.000			48.000			58.000			53.000			62.000			59.000			56.000			63.000			65.000			66.000			56.000			50.000			57.000			72.000			52.000			49.000			47.000			68.000			61.000			69.000			68.000			74.000			64.000			54.000			55.000			62.000			47.000			53.000			55.000			58.000			67.000			67.000			70.000			51.000			57.000			53.000			71.000			70.000			63.000			61.000			68.000			48.000			54.000			58.000			52.000			62.000			65.000			77.000			73.000			72.000			75.000			60.000			63.000			69.000			68.000			65.000			59.000			66.000			76.000			54.000			52.000			59.000			67.000			47.000			62.000			80.000			73.000			79.000			63.000			49.000			50.000			60.000			67.000			64.000			44.000			59.000			58.000			57.000			69.000			50.000			70.000			45.000			78.000			51.000			66.000			69.000			75.000			51.000			47.000			71.000			70.000			56.000			48.000			52.000			55.000			56.000			65.000			59.000			61.000			71.000			62.000			57.000			48.000			63.000			60.000			67.000			55.000			66.000			61.000			66.000			65.000			77.000			60.000			57.000			57.000			76.000			58.000			55.000			70.000			53.000			59.000			69.000			47.000			64.000			54.000			49.000			76.000			48.000			68.000			58.000			52.000			50.000			53.000			64.000			68.000			72.000			69.000			62.000			63.000			66.000			46.000			70.000			56.000			50.000			66.000			63.000			67.000			67.000			59.000			49.000			54.000			55.000			58.000			78.000			61.000			79.000			77.000			71.000			48.000			65.000			73.000			64.000			51.000			73.000			76.000			75.000			77.000			67.000			55.000			64.000			52.000			53.000			71.000			53.000			72.000			61.000			74.000			56.000			51.000			52.000			68.000			68.000			60.000			56.000			49.000			69.000			62.000			70.000			49.000			65.000			58.000			72.000			50.000			67.000			69.000			59.000			48.000			63.000			57.000			78.000			69.000			55.000			52.000			72.000			62.000			60.000			78.000			80.000			79.000			58.000			65.000			77.000			61.000			53.000			56.000			74.000			64.000			57.000			63.000			47.000			71.000			52.000			57.000			56.000			68.000			49.000			48.000			51.000			63.000			60.000			60.000			61.000			50.000			65.000			65.000			55.000			46.000			67.000			78.000			76.000			54.000			54.000			58.000			66.000			51.000			64.000			63.000			67.000			56.000			62.000			54.000			57.000			59.000			52.000			65.000			71.000			70.000			59.000			62.000			55.000			70.000			74.000			63.000			60.000			71.000			72.000			68.000			66.000			64.000			53.000			69.000			57.000			55.000			63.000			53.000			75.000			75.000			58.000			45.000			61.000			59.000			66.000			73.000			50.000			60.000			45.000			69.000			77.000			46.000			76.000			49.000			53.000			58.000			56.000			50.000			62.000			50.000			62.000			51.000			61.000			46.000			60.000			68.000			54.000			49.000			54.000			55.000			50.000			61.000			72.000			66.000			64.000			70.000			65.000			64.000			70.000			71.000			67.000			77.000			74.000			67.000			75.000			47.000			58.000			59.000			57.000			69.000			56.000			54.000			65.000			59.000			63.000			55.000			62.000			68.000			50.000			54.000			53.000			52.000			61.000			52.000			61.000			66.000			62.000			73.000			49.000			48.000			60.000			74.000			59.000			57.000			63.000			46.000			64.000			67.000			51.000			58.000			48.000			67.000			49.000			71.000			54.000			73.000			51.000			56.000			60.000			56.000			59.000			72.000			55.000			68.000			54.000			75.000			57.000			66.000			47.000			74.000			56.000			69.000			68.000			71.000			67.000			66.000			55.000			53.000			53.000			51.000			51.000			59.000			61.000			62.000			72.000			68.000			63.000			48.000			69.000			63.000			67.000			64.000			50.000			70.000			52.000			58.000			56.000			55.000			52.000			70.000			49.000			61.000			58.000			64.000			54.000			49.000			52.000			57.000			65.000			71.000			66.000			75.000			45.000			44.000			59.000			65.000			54.000			63.000			76.000			51.000			50.000			55.000			69.000			53.000			51.000			60.000			53.000			58.000			56.000			62.000			65.000			66.000			51.000			60.000			73.000			52.000			50.000			57.000			59.000			60.000			61.000			68.000			70.000			56.000			55.000			67.000			68.000			53.000			73.000			63.000			58.000			64.000			66.000			70.000			58.000			63.000			57.000			66.000			49.000			48.000			47.000			55.000			56.000			46.000			62.000			46.000			65.000			52.000			64.000			54.000			49.000			72.000			61.000			61.000			67.000			51.000			74.000			60.000			74.000			67.000			47.000			52.000			62.000			45.000			70.000			71.000			59.000			59.000			55.000			42.000			67.000			43.000			55.000			53.000			44.000			51.000			53.000			63.000			48.000			64.000			54.000			62.000			48.000			66.000			57.000			71.000			65.000			46.000			48.000			45.000			58.000			76.000			44.000			61.000			47.000			73.000			65.000			57.000			57.000			71.000			72.000			68.000			60.000			68.000			65.000			54.000			64.000			58.000			53.000			46.000			70.000			53.000			50.000			66.000			69.000			49.000			52.000			50.000			48.000			60.000			62.000			51.000			45.000			64.000			75.000			69.000			74.000			73.000			47.000			63.000			57.000			56.000			61.000			68.000			71.000			56.000			64.000			55.000			72.000			65.000			49.000			52.000			59.000			63.000			62.000			73.000			67.000			57.000			66.000			74.000			50.000			52.000			69.000			59.000			72.000			66.000			58.000			73.000			62.000			54.000			70.000			65.000			47.000			64.000			56.000			53.000			53.000			75.000			69.000			57.000			61.000			52.000			58.000			55.000			65.000			72.000			50.000			56.000			69.000			70.000			64.000			68.000			50.000			51.000			51.000			49.000			72.000			42.000			43.000			63.000			54.000			57.000			59.000			47.000			67.000			56.000			48.000			48.000			46.000			54.000			49.000			60.000			65.000			66.000			71.000			51.000			61.000			54.000			52.000			44.000			72.000			71.000			63.000			45.000			52.000			62.000			59.000			46.000			68.000			45.000			67.000			55.000			70.000			47.000			57.000			61.000			44.000			56.000			60.000			70.000			57.000			73.000			46.000			46.000			50.000			54.000			59.000			52.000			55.000			50.000			47.000			45.000			53.000			71.000			64.000			61.000			60.000			53.000			54.000			58.000			58.000			64.000			60.000			49.000			73.000			48.000			68.000			68.000			65.000			63.000			62.000			62.000			64.000			69.000			54.000			61.000			58.000			51.000			55.000			51.000			50.000			56.000			56.000			52.000			71.000			49.000			55.000			74.000			44.000			66.000			51.000			50.000			47.000			52.000			57.000			70.000			67.000			63.000			52.000			51.000			64.000			60.000			59.000			66.000			63.000			68.000			74.000			61.000			53.000			67.000			57.000			69.000			65.000			55.000			56.000			64.000			70.000			69.000			71.000			58.000			45.000			49.000			58.000			49.000			53.000			54.000			50.000			62.000			50.000			63.000			47.000			53.000			72.000			58.000			57.000			59.000			64.000			52.000			60.000			73.000			69.000			58.000			51.000			60.000			46.000			62.000			48.000			65.000			59.000			55.000			72.000			55.000			61.000			66.000			69.000			70.000			50.000			48.000			61.000			67.000			58.000			64.000			49.000			51.000			70.000			49.000			43.000			59.000			44.000			47.000			63.000			45.000			65.000			60.000			54.000			71.000			48.000			71.000			62.000			57.000			56.000			74.000			43.000			56.000			62.000			63.000			72.000			67.000			69.000			60.000			47.000			51.000			73.000			59.000			64.000			66.000			53.000			68.000			41.000			56.000			42.000			49.000			49.000			46.000			61.000			43.000			54.000			76.000			62.000			44.000			48.000			75.000			68.000			67.000			55.000			45.000			44.000			63.000			59.000			46.000			42.000			47.000			46.000			43.000			52.000			52.000			66.000			55.000			60.000			50.000			44.000			54.000			62.000			54.000			73.000			58.000			66.000			55.000			64.000			46.000			48.000			48.000			63.000			47.000			59.000			60.000			57.000			45.000			52.000			60.000			61.000			75.000			50.000			47.000			58.000			79.000			72.000			49.000			62.000			53.000			53.000			45.000			52.000			68.000			68.000			64.000			51.000			53.000			47.000			62.000			67.000			44.000			43.000			74.000			70.000			69.000			61.000			53.000			61.000			65.000			65.000			48.000			46.000			54.000			77.000			41.000			42.000			50.000			56.000			51.000			51.000			57.000			78.000			63.000			56.000			65.000			53.000			63.000			43.000			55.000			55.000			64.000			47.000			44.000			48.000			66.000			59.000			71.000			49.000			48.000			58.000			74.000			54.000			62.000			51.000			70.000			72.000			45.000			56.000			62.000			69.000			57.000			50.000			58.000			66.000			66.000			67.000			53.000			69.000			57.000			52.000			54.000			48.000			70.000			54.000			71.000			71.000			48.000			46.000			56.000			79.000			67.000			50.000			60.000			51.000			44.000			52.000			54.000			47.000			45.000			51.000			64.000			76.000			62.000			56.000			59.000			49.000			73.000			75.000			65.000			74.000			72.000			58.000			53.000			64.000			47.000			48.000			66.000			70.000			65.000			50.000			60.000			68.000			46.000			50.000			56.000			61.000			53.000			69.000			65.000			49.000			52.000			63.000			53.000			57.000			55.000			58.000			45.000			68.000			69.000			63.000			48.000			59.000			54.000			76.000			68.000			58.000			60.000			60.000			59.000			65.000			52.000			56.000			61.000			75.000			77.000			46.000			73.000			49.000			70.000			74.000			52.000			60.000			67.000			51.000			78.000			55.000			63.000			67.000			69.000			53.000			55.000			72.000			58.000			64.000			56.000			50.000			73.000			49.000			62.000			57.000			64.000			67.000			62.000			49.000			65.000			66.000			47.000			66.000			55.000			68.000			63.000			53.000			68.000			61.000			76.000			57.000			70.000			69.000			59.000			61.000			48.000			61.000			62.000			72.000			51.000			77.000			76.000			51.000			57.000			58.000			54.000			54.000			75.000			50.000			68.000			73.000			63.000			67.000			49.000			67.000			52.000			58.000			50.000			56.000			42.000			52.000			60.000			70.000			59.000			57.000			73.000			71.000			57.000			62.000			60.000			50.000			65.000			70.000			55.000			43.000			59.000			47.000			61.000			74.000			61.000			67.000			58.000			56.000			66.000			72.000			71.000			54.000			59.000			68.000			54.000			52.000			62.000			50.000			63.000			57.000			71.000			53.000			52.000			66.000			61.000			49.000			71.000			52.000			65.000			64.000			56.000			49.000			57.000			81.000			58.000			69.000			69.000			68.000			79.000			80.000			70.000			74.000			63.000			60.000			78.000			44.000			60.000			64.000			72.000			66.000			55.000			77.000			43.000			42.000			44.000			55.000			73.000			54.000			77.000			68.000			50.000			64.000			52.000			59.000			49.000			51.000			57.000			76.000			49.000			79.000			51.000			46.000			68.000			77.000			69.000			67.000			61.000			76.000			63.000			48.000			51.000			58.000			71.000			48.000			65.000			62.000			61.000			50.000			75.000			70.000			54.000			59.000			56.000			60.000			77.000			78.000			47.000			70.000			75.000			59.000			53.000			57.000			45.000			51.000			59.000			52.000			53.000			74.000			62.000			52.000			67.000			50.000			69.000			63.000			66.000			54.000			55.000			55.000			56.000			62.000			73.000			64.000			78.000			65.000			66.000			48.000			63.000			56.000			60.000			45.000			46.000			74.000			61.000			69.000			72.000			51.000			55.000			66.000			64.000			68.000			53.000			60.000			48.000			57.000			53.000			57.000			74.000			46.000			47.000			71.000			59.000			68.000			67.000			49.000			53.000			67.000			76.000			70.000			65.000			50.000			77.000			45.000			64.000			58.000			76.000			49.000			58.000			60.000			75.000			58.000			47.000			51.000			72.000			75.000			56.000			54.000			59.000			72.000			50.000			39.000			40.000			41.000			42.000			43.000			53.000			66.000			54.000			55.000			65.000			51.000			44.000			56.000			45.000			45.000			51.000			63.000			73.000			76.000			70.000			79.000			78.000			46.000			47.000			48.000			52.000			63.000			62.000			55.000			48.000			70.000			61.000			64.000			71.000			71.000			68.000			78.000			69.000			58.000			57.000			49.000			55.000			61.000			47.000			54.000			77.000			52.000			70.000			73.000			55.000			46.000			53.000			52.000			67.000			57.000			60.000			74.000			58.000			64.000			65.000			50.000			65.000			75.000			49.000			58.000			55.000			75.000			56.000			62.000			73.000			54.000			52.000			53.000			48.000			67.000			80.000			76.000			51.000			65.000			79.000			53.000			61.000			57.000			66.000			70.000			44.000			72.000			54.000			59.000			76.000			80.000			65.000			79.000			57.000			50.000			62.000			68.000			56.000			63.000			69.000			49.000			74.000			52.000			62.000			66.000			49.000			66.000			59.000			51.000			61.000			67.000			55.000			55.000			51.000			50.000			46.000			67.000			59.000			47.000			53.000			72.000			57.000			41.000			42.000			69.000			78.000			61.000			45.000			48.000			73.000			59.000			74.000			51.000			69.000			46.000			81.000			60.000			79.000			80.000			54.000			63.000			62.000			47.000			71.000			48.000			57.000			66.000			75.000			76.000			77.000			75.000			73.000			64.000			58.000			48.000			52.000			78.000			56.000			72.000			60.000			67.000			76.000			54.000			64.000			45.000			53.000			60.000			56.000			77.000			46.000			63.000			76.000			77.000			52.000			46.000			44.000			68.000			62.000			60.000			53.000			49.000			64.000			62.000			67.000			56.000			43.000			74.000			70.000			71.000			71.000			54.000			57.000			49.000			47.000			44.000			65.000			51.000			69.000			50.000			56.000			50.000			75.000			49.000			67.000			64.000			45.000			59.000			73.000			60.000			65.000			78.000			58.000			58.000			46.000			55.000			74.000			70.000			52.000			58.000			73.000			51.000			50.000			66.000			82.000			81.000			53.000			47.000			56.000			48.000			66.000			75.000			80.000			79.000			61.000			48.000			50.000			63.000			64.000			68.000			57.000			53.000			60.000			72.000			40.000			63.000			75.000			42.000			41.000			58.000			61.000			63.000			62.000			59.000			52.000			83.000			82.000			81.000			48.000			57.000			62.000			54.000			69.000			80.000			65.000			51.000			79.000			76.000			43.000			74.000			71.000			61.000			46.000			47.000			78.000			65.000			67.000			45.000			51.000			78.000			56.000			71.000			77.000			58.000			71.000			55.000			54.000			59.000			73.000			70.000			56.000			68.000			46.000			55.000			58.000			54.000			66.000			44.000			53.000			57.000			60.000			51.000			47.000			59.000			72.000			64.000			49.000			56.000			43.000			66.000			68.000			55.000			53.000			50.000			65.000			62.000			72.000			64.000			52.000			47.000			50.000			63.000			69.000			54.000			57.000			60.000			42.000			74.000			52.000			43.000			68.000			59.000			65.000			64.000			54.000			44.000			61.000			67.000			62.000			61.000			55.000			76.000			49.000			45.000			43.000			58.000			48.000			60.000			53.000			65.000			44.000			71.000			47.000			75.000			56.000			46.000			59.000			63.000			73.000			77.000			66.000			70.000			67.000			59.000			75.000			74.000			42.000			66.000			45.000			73.000			44.000			55.000			65.000			73.000			57.000			52.000			61.000			46.000			72.000			55.000			70.000			48.000			62.000			76.000			58.000			51.000			53.000			75.000			49.000			55.000			47.000			57.000			69.000			43.000			64.000			54.000			60.000			64.000			50.000			45.000			44.000			56.000			54.000			68.000			74.000			52.000			62.000			77.000			59.000			79.000			67.000			56.000			67.000			74.000			47.000			41.000			61.000			65.000			72.000			42.000			57.000			53.000			68.000			58.000			46.000			69.000			51.000			63.000			62.000			45.000			71.000			56.000			49.000			41.000			42.000			43.000			74.000			62.000			61.000			48.000			69.000			52.000			61.000			53.000			51.000			65.000			50.000			63.000			48.000			44.000			77.000			47.000			52.000			54.000			72.000			69.000			59.000			76.000			68.000			58.000			44.000			72.000			50.000			57.000			66.000			55.000			60.000			46.000			55.000			63.000			48.000			70.000			74.000			53.000			45.000			49.000			76.000			49.000			54.000			73.000			52.000			54.000			78.000			43.000			47.000			59.000			56.000			65.000			71.000			50.000			45.000			46.000			68.000			67.000			52.000			45.000			57.000			55.000			71.000			66.000			48.000			51.000			46.000			44.000			78.000			56.000			50.000			64.000			46.000			58.000			51.000			59.000			48.000			70.000			47.000			56.000			70.000			63.000			49.000			46.000			45.000			61.000			40.000			66.000			63.000			50.000			51.000			42.000			41.000			52.000			69.000			64.000			68.000			43.000			49.000			58.000			65.000			47.000			75.000			71.000			48.000			51.000			44.000			54.000			55.000			47.000			50.000			65.000			55.000			77.000			53.000			60.000			49.000			48.000			58.000			67.000			73.000			72.000			53.000			61.000			58.000			50.000			45.000			45.000			60.000			61.000			75.000			70.000			60.000			67.000			76.000			50.000			53.000			63.000			46.000			49.000			77.000			54.000			66.000			69.000			61.000			76.000			65.000			59.000			81.000			82.000			46.000			51.000			80.000			47.000			78.000			52.000			79.000			78.000			52.000			67.000			75.000			54.000			72.000			55.000			68.000			40.000			51.000			77.000			60.000			52.000			39.000			40.000			56.000			62.000			48.000			44.000			42.000			66.000			71.000			41.000			71.000			43.000			53.000			72.000			64.000			84.000			82.000			81.000			83.000			48.000			47.000			80.000			65.000			80.000			79.000			73.000			51.000			72.000			53.000			74.000			49.000			58.000			41.000			78.000			46.000			49.000			45.000			62.000			57.000			59.000			64.000			42.000			38.000			39.000			40.000			52.000			66.000			46.000			41.000			59.000			66.000			42.000			53.000			44.000			43.000			68.000			40.000			67.000			75.000			50.000			54.000			63.000			60.000			57.000			45.000			77.000			70.000			79.000			69.000			74.000			58.000			65.000			64.000			71.000			43.000			81.000			82.000			60.000			44.000			68.000			54.000			77.000			56.000			67.000			63.000			79.000			80.000			78.000			47.000			55.000			46.000			57.000			73.000			60.000			52.000			62.000			59.000			62.000			44.000			59.000			57.000			56.000			45.000			41.000			53.000			70.000			75.000			58.000			49.000			43.000			42.000			55.000			69.000			62.000			64.000			76.000			57.000			58.000			72.000			64.000			73.000			61.000			43.000			47.000			55.000			64.000			63.000			44.000			50.000			74.000			56.000			49.000			50.000			56.000			46.000			47.000			57.000			76.000			42.000			75.000			45.000			52.000			61.000			59.000			41.000			48.000			62.000			46.000			51.000			43.000			48.000			60.000			62.000			54.000			81.000			43.000			63.000			48.000			74.000			44.000			51.000			80.000			79.000			68.000			69.000			49.000			50.000			55.000			73.000			72.000			45.000			58.000			55.000			69.000			46.000			68.000			51.000			44.000			61.000			59.000			66.000			47.000			45.000			76.000			52.000			54.000			53.000			48.000			42.000			67.000			66.000			43.000			56.000			58.000			56.000			76.000			48.000			53.000			62.000			54.000			53.000			58.000			65.000			49.000			47.000			63.000			50.000			68.000			68.000			49.000			51.000			39.000			40.000			48.000			50.000			69.000			57.000			59.000			71.000			44.000			55.000			64.000			52.000			60.000			41.000			43.000			42.000			56.000			74.000			65.000			63.000			50.000			61.000			55.000			45.000			46.000			47.000			48.000			54.000			75.000			60.000			61.000			63.000			74.000			72.000			61.000			53.000			47.000			59.000			73.000			57.000			50.000			47.000			75.000			67.000			65.000			79.000			42.000			51.000			63.000			49.000			51.000			70.000			62.000			78.000			46.000			57.000			49.000			44.000			57.000			44.000			48.000			50.000			67.000			70.000			66.000			62.000			56.000			45.000			43.000			46.000			55.000			44.000			60.000			55.000			64.000			45.000			77.000			54.000			66.000			59.000			47.000			71.000			46.000			52.000			45.000			50.000			47.000			58.000			68.000			40.000			38.000			39.000			41.000			42.000			43.000			44.000			78.000			72.000			73.000			74.000			49.000			60.000			53.000			49.000			62.000			70.000			64.000			52.000			56.000			47.000			73.000			71.000			48.000			59.000			54.000			80.000			66.000			51.000			49.000			39.000			40.000			64.000			69.000			52.000			57.000			53.000			77.000			48.000			48.000			50.000			54.000			60.000			52.000			61.000			63.000			46.000			72.000			76.000			54.000			53.000			61.000			75.000			69.000			41.000			49.000			71.000			65.000			55.000			42.000			54.000			72.000			47.000			58.000			43.000			73.000			77.000			46.000			74.000			53.000			67.000			45.000			51.000			44.000			39.000			38.000			40.000			37.000			36.000			41.000			43.000			42.000			76.000			66.000			51.000			77.000			78.000			65.000			75.000			56.000			57.000			44.000			46.000			69.000			62.000			56.000			71.000			40.000			39.000			38.000			70.000			73.000			48.000			52.000			60.000			53.000			74.000			47.000			59.000			71.000			64.000			45.000			63.000			83.000			81.000			82.000			52.000			46.000			41.000			76.000			67.000			58.000			53.000			48.000			75.000			56.000			50.000			57.000			50.000			64.000			47.000			51.000			80.000			58.000			52.000			55.000			65.000			73.000			59.000			55.000			54.000			60.000			62.000			61.000			75.000			42.000			49.000			62.000			45.000			37.000			38.000			39.000			40.000			68.000			44.000			66.000			45.000			51.000			47.000			66.000			48.000			43.000			67.000			54.000			79.000			51.000			41.000			72.000			63.000			52.000			69.000			55.000			77.000			74.000			78.000			44.000			42.000			57.000			76.000			60.000			61.000			46.000			61.000			70.000			53.000			70.000			53.000			74.000			37.000			38.000			39.000			40.000			41.000			43.000			61.000			42.000			73.000			49.000			43.000			75.000			49.000			44.000			51.000			59.000			70.000			44.000			58.000			54.000			74.000			45.000			72.000			49.000			58.000			59.000			46.000			56.000			70.000			50.000			48.000			73.000			52.000			64.000			63.000			60.000			62.000			69.000			81.000			51.000			45.000			65.000			43.000			57.000			50.000			56.000			80.000			82.000			83.000			85.000			84.000			81.000			48.000			47.000			57.000			71.000			68.000			73.000			50.000			45.000			54.000			57.000			42.000			54.000			49.000			40.000			55.000			79.000			56.000			74.000			53.000			76.000			46.000			55.000			74.000			76.000			56.000			72.000			41.000			71.000			37.000			40.000			38.000			39.000			36.000			58.000			60.000			65.000			61.000			82.000			81.000			58.000			46.000			59.000			71.000			53.000			77.000			78.000			55.000			59.000			50.000			45.000			54.000			67.000			47.000			44.000			45.000			55.000			48.000			68.000			72.000			52.000			65.000			60.000			56.000			63.000			51.000			49.000			44.000			68.000			52.000			57.000			52.000			79.000			43.000			49.000			48.000			70.000			51.000			55.000			75.000			47.000			53.000			69.000			67.000			48.000			72.000			71.000			49.000			59.000			46.000			64.000			50.000			47.000			45.000			61.000			53.000			57.000			70.000			58.000			44.000			58.000			51.000			43.000			41.000			80.000			42.000			46.000			73.000			68.000			48.000			57.000			50.000			49.000			63.000			81.000			85.000			83.000			84.000			86.000			82.000			79.000			78.000			60.000			66.000			48.000			51.000			76.000			62.000			62.000			80.000			50.000			52.000			77.000			42.000			50.000			78.000			41.000			56.000			79.000			80.000			53.000			49.000			51.000			47.000			54.000			47.000			56.000			67.000			66.000			68.000			54.000			78.000			79.000			60.000			52.000			87.000			86.000			81.000			85.000			83.000			82.000			84.000			88.000			80.000			42.000			40.000			36.000			35.000			37.000			38.000			39.000			40.000			75.000			77.000			78.000			76.000			74.000			41.000			59.000			41.000			73.000			36.000			38.000			37.000			39.000			34.000			35.000			40.000			74.000			55.000			43.000			42.000			43.000			44.000			42.000			45.000			46.000			32.000			33.000			36.000			39.000			34.000			35.000			38.000			40.000			37.000			41.000			55.000			69.000			57.000			53.000			72.000			44.000			47.000			42.000			83.000			82.000			84.000			81.000			45.000			43.000			79.000			75.000			64.000			52.000			60.000			71.000			46.000			48.000			63.000			55.000			54.000			48.000			61.000			52.000			51.000			54.000			47.000			65.000			61.000			43.000			56.000			44.000			58.000			50.000			64.000			41.000			50.000			76.000			69.000			49.000			77.000			59.000			56.000			62.000			51.000			58.000			57.000			75.000			77.000			80.000			53.000			73.000			70.000			46.000			40.000			38.000			39.000			45.000			67.000			72.000			66.000			
y:
3.7424014290			3.7676817508			3.9128180770			4.1463019986			4.5204664582			4.5411803970			4.5510400719			4.5883761878			4.8454705430			4.9387392530			5.1536351641			5.1847764764			5.2143705123			5.2434869532			5.2452952549			5.3405118370			5.3425470006			5.3694189865			5.3891235631			5.4020442329			5.4180168342			5.4219377188			5.4988498902			5.5041392078			5.5495368113			5.5617113289			5.5776710942			5.6192808717			5.6403791323			5.6477047555			5.6593810784			5.6793769315			5.6850876421			5.6938338889			5.7355218847			5.7563071034			5.8350191157			5.8403723448			5.8458743991			5.9063065915			5.9271700448			5.9843820895			6.0043295146			6.0171644774			6.0205225181			6.0465233072			6.0493077923			6.0683457843			6.0934265545			6.0953585793			6.1293632121			6.1311361587			6.1501609423			6.1795259359			6.2367858223			6.2416877491			6.2620847481			6.2657275917			6.2911103401			6.3261572774			6.3291102703			6.3548283272			6.3631612671			6.3671243883			6.3769813801			6.4271448403			6.4794249737			6.4845395095			6.4857598673			6.5161384742			6.5333016514			6.5471020798			6.5509525410			6.5572195336			6.5651479504			6.5741435011			6.6379832594			6.6436675933			6.6560124116			6.6653811366			6.6727219380			6.6803994635			6.6865010080			6.6969697763			6.7107275311			6.7125274926			6.7219623512			6.7556886348			6.7697210010			6.7948503172			6.8002094046			6.8022233663			6.8062773282			6.8380438242			6.8381179787			6.8500836411			6.8712815563			6.9059874356			6.9107545633			6.9153280395			6.9208900322			6.9321838780			6.9362418252			6.9538609738			6.9632863624			6.9684032824			6.9716635616			6.9862400949			6.9919387041			7.0086704966			7.0207731708			7.0359356868			7.0370266426			7.0655973954			7.1133277861			7.1180420098			7.1317678780			7.1370273214			7.1715059618			7.1878704579			7.1931110524			7.2011190411			7.2409254681			7.2490399729			7.2680816412			7.2688291810			7.2947799766			7.3065783218			7.3113545815			7.3345522300			7.3364070449			7.3429669881			7.3592320636			7.3637285655			7.3851882397			7.3864296461			7.4122677705			7.4134392167			7.4269224841			7.4283026774			7.4477940774			7.4539633335			7.4738231998			7.4889118444			7.5332830313			7.5383334786			7.5391974566			7.5582314329			7.5748231015			7.5793441000			7.6079409456			7.6110590876			7.6208259122			7.6238893622			7.6420205308			7.6466359887			7.6489486304			7.6663372064			7.6809026552			7.6851185488			7.6984836007			7.7047820104			7.7266474574			7.7481764864			7.7494869969			7.7621966825			7.7658487586			7.7715243992			7.7809607249			7.7867523930			7.7873472830			7.8110304588			7.8181737296			7.8189486145			7.8244733286			7.8394082287			7.8564080451			7.8726082423			7.8774950275			7.8902820132			7.8985254707			7.9117537851			7.9282862238			7.9407589640			7.9605834988			7.9701741260			7.9856643572			7.9913729610			8.0140340652			8.0153445166			8.0153713868			8.0269787288			8.0275535361			8.0288389931			8.0294577350			8.0337350877			8.0625409543			8.0648818807			8.0718748093			8.0743054125			8.0885694560			8.0966183507			8.1064682795			8.1154877608			8.1379726013			8.1421016565			8.1463024938			8.1651434503			8.1864265413			8.1930926286			8.2000326854			8.2112541338			8.2117779476			8.2296635353			8.2339876454			8.2622529599			8.2640953366			8.2660153475			8.2755478707			8.2848571241			8.2882934359			8.3010860580			8.3026825431			8.3136773742			8.3182098290			8.3244810970			8.3406611859			8.3468830849			8.3475835565			8.3767086204			8.3784980142			8.3825808703			8.3913093862			8.3931242392			8.4048704528			8.4085229773			8.4215059073			8.4260241375			8.4282998011			8.4298885933			8.4322657179			8.4354102523			8.4365049428			8.4456318922			8.4627619345			8.4654679308			8.4895180795			8.4984281687			8.4989435063			8.5015118820			8.5213981696			8.5303881178			8.5499509453			8.5557704131			8.5600685588			8.5623586651			8.5631574905			8.5704955547			8.5722441443			8.5825148492			8.5938068163			8.5971841204			8.6213135341			8.6311290110			8.6348927233			8.6356307739			8.6405325720			8.6405986435			8.6433113672			8.6730850766			8.6826804936			8.6880131081			8.6903048139			8.7066440333			8.7257671815			8.7266407080			8.7349975819			8.7390427201			8.7401638448			8.7473405934			8.7512316331			8.7658003137			8.7721981642			8.7751206318			8.7775926282			8.7890925563			8.7938545172			8.7966267387			8.8085425802			8.8255698349			8.8271327375			8.8272409273			8.8294347767			8.8521206131			8.8528773565			8.8658625662			8.8667385907			8.8755226840			8.8842310716			8.8858449665			8.8860645958			8.8876823947			8.8932620210			8.9121584902			8.9313886955			8.9349319585			8.9446938255			8.9585844503			8.9607725878			8.9672937316			8.9760958725			8.9776068188			8.9797536633			8.9992627386			9.0078626965			9.0356279944			9.0360125826			9.0371136951			9.0391261701			9.0474250582			9.0477942407			9.0517774923			9.0563857219			9.0672224101			9.0773697286			9.0812247948			9.0833881382			9.0835888117			9.0839249357			9.0889847544			9.0910568655			9.0984954987			9.1370469608			9.1492429587			9.1530929712			9.1616774248			9.1947096564			9.2013305099			9.2100684027			9.2112474731			9.2122452182			9.2207433356			9.2208323357			9.2241146106			9.2369372550			9.2437442687			9.2446195597			9.2546858878			9.2578001020			9.2819671537			9.2855683655			9.2864260284			9.2880729802			9.2902703073			9.2974323658			9.3012697514			9.3098789532			9.3190394490			9.3243666893			9.3330846853			9.3437721399			9.3470238994			9.3470707913			9.3514088031			9.3621655281			9.3675712054			9.3734760654			9.3747743105			9.3834141520			9.3840494239			9.3883953668			9.4035285135			9.4152227058			9.4281844149			9.4330242110			9.4335058847			9.4345784629			9.4394908415			9.4516274870			9.4525050338			9.4685276315			9.4708768343			9.4754141216			9.4755230990			9.4759475499			9.4833152983			9.4884489870			9.4971265673			9.5029007935			9.5058062783			9.5062514661			9.5278650427			9.5339636201			9.5520214071			9.5594077738			9.5655581019			9.5675747550			9.5804173630			9.5816877738			9.5839848340			9.5929472379			9.5977599481			9.5985666026			9.6020817936			9.6079664627			9.6195076777			9.6365705662			9.6385686709			9.6402370298			9.6472844640			9.6542713242			9.6556639688			9.6598147741			9.6658779189			9.6821931667			9.6833114369			9.6868729677			9.6906373832			9.6932258804			9.7017148908			9.7321267818			9.7329384956			9.7337506980			9.7357141022			9.7363128369			9.7394040686			9.7499778723			9.7542569568			9.7554681252			9.7574274503			9.7602439173			9.7602646607			9.7623008269			9.7664015958			9.7695662869			9.7883495275			9.7989964937			9.8032437817			9.8044910854			9.8144317893			9.8213186208			9.8269706136			9.8279950453			9.8342281670			9.8402735331			9.8474750430			9.8501525289			9.8514371020			9.8673311491			9.8703551491			9.8772965161			9.8905023426			9.8978821554			9.8987110133			9.9002654320			9.9041104855			9.9101563906			9.9170244753			9.9190938440			9.9219918834			9.9287701886			9.9436387193			9.9466570972			9.9548049759			9.9622920141			9.9728999002			9.9806790726			9.9844775670			9.9872603545			9.9878188022			9.9884185207			9.9884586611			9.9994650868			9.9998112399			10.0066622918			10.0104939102			10.0178851271			10.0223264938			10.0274044239			10.0294434063			10.0307713689			10.0308909958			10.0415977340			10.0467900182			10.0473716042			10.0474618648			10.0482675091			10.0505271090			10.0513078951			10.0684059721			10.0718214880			10.0720888557			10.0758030202			10.0781686570			10.0810392120			10.0828702425			10.0841013445			10.0996731738			10.1034250038			10.1046131303			10.1207602825			10.1209757388			10.1278437680			10.1304679636			10.1388476806			10.1397504229			10.1413541865			10.1432382547			10.1473189798			10.1526678089			10.1559330260			10.1570382731			10.1603388715			10.1650404906			10.1657698186			10.1710353231			10.1783589381			10.1811148352			10.1811252312			10.1818588214			10.1887457438			10.2011442121			10.2021805192			10.2039895192			10.2219926179			10.2255550716			10.2396724539			10.2442012112			10.2484718613			10.2499511557			10.2506758842			10.2538049925			10.2790815386			10.2814965912			10.2852601310			10.2885199692			10.3006606160			10.3043400683			10.3109874962			10.3127260100			10.3141964074			10.3160936663			10.3176593413			10.3198371011			10.3215755807			10.3220267112			10.3250446877			10.3282440940			10.3334527130			10.3363658945			10.3427436944			10.3445599490			10.3478316498			10.3496351924			10.3576684302			10.3602340796			10.3623240978			10.3826517392			10.4050776068			10.4101117646			10.4146709359			10.4151440738			10.4274173678			10.4276967521			10.4350505074			10.4400665543			10.4409022776			10.4488832217			10.4513052526			10.4516700506			10.4553520004			10.4557411229			10.4602730307			10.4644550961			10.4649093417			10.4649123797			10.4735586418			10.4758881771			10.4761086932			10.4847559668			10.4905227424			10.4956737597			10.5149150573			10.5271267973			10.5276530660			10.5288918555			10.5345053057			10.5374170756			10.5447092271			10.5451894512			10.5500448940			10.5509668846			10.5513265755			10.5576547017			10.5602770732			10.5612973332			10.5724831875			10.5734887893			10.5771270150			10.5807170933			10.5811051190			10.5850066606			10.5972314905			10.6008717499			10.6058969503			10.6171243407			10.6228360181			10.6254680026			10.6266938629			10.6341744170			10.6354443833			10.6358245844			10.6372329435			10.6417634811			10.6469194873			10.6473410398			10.6578812849			10.6603143289			10.6608518747			10.6652602302			10.6729614679			10.6811361449			10.6845036494			10.6848994946			10.6912521934			10.6914049158			10.6934277403			10.6958722642			10.6996032441			10.7032616898			10.7037567232			10.7064854301			10.7138406865			10.7149785723			10.7229359222			10.7263390700			10.7314445110			10.7320785002			10.7339956227			10.7451434022			10.7452125274			10.7484848395			10.7497752998			10.7507190164			10.7604885117			10.7636460764			10.7641481643			10.7698414976			10.7773548746			10.7785501937			10.7802102024			10.7983501405			10.8127474571			10.8165745197			10.8271742389			10.8329510695			10.8394317730			10.8396342346			10.8402900957			10.8439439640			10.8441468277			10.8482205821			10.8506746151			10.8508965384			10.8509263066			10.8604039043			10.8643637803			10.8659420571			10.8798771489			10.8853673592			10.8998480207			10.9032903563			10.9103054349			10.9108529286			10.9158740811			10.9190713485			10.9233084508			10.9238313459			10.9255909478			10.9274315189			10.9290644397			10.9322796225			10.9345568900			10.9362530492			10.9367135926			10.9416363141			10.9427135477			10.9591286773			10.9618226252			10.9640723904			10.9662251019			10.9668301458			10.9744209239			10.9761407867			10.9767724598			10.9773269040			10.9858700368			10.9943321054			11.0011973868			11.0080042951			11.0296603933			11.0363492187			11.0388507235			11.0410063091			11.0445808227			11.0472317705			11.0475902113			11.0496899588			11.0525828968			11.0541429451			11.0571019832			11.0589650664			11.0625476883			11.0639726221			11.0713764496			11.0779532120			11.0869733536			11.0878496576			11.0879461462			11.0886554430			11.0912763809			11.0996459984			11.1038036698			11.1094974625			11.1106596744			11.1109320135			11.1135936886			11.1141164693			11.1145180688			11.1174149317			11.1175228964			11.1207750958			11.1274967649			11.1344567079			11.1437479685			11.1522235509			11.1527289414			11.1553154963			11.1573016329			11.1610124605			11.1711515738			11.1741015145			11.1752036304			11.1781451396			11.1784858121			11.1842863377			11.1900328080			11.1914398930			11.1971996458			11.2063910782			11.2170950639			11.2216230029			11.2276702925			11.2277856999			11.2315671896			11.2327629455			11.2338854075			11.2352552594			11.2355268307			11.2392001601			11.2467024070			11.2498883250			11.2523561897			11.2532934230			11.2543334988			11.2545702700			11.2551427816			11.2593051064			11.2636312558			11.2739548093			11.2846607197			11.2865892470			11.2893166631			11.2939478625			11.2948473029			11.3027375552			11.3029520057			11.3114826964			11.3151516464			11.3153649644			11.3156186787			11.3229274703			11.3229719677			11.3244241231			11.3300641046			11.3327399874			11.3377235047			11.3421014635			11.3456107245			11.3483719522			11.3519281075			11.3568631807			11.3606376065			11.3622069453			11.3629511168			11.3668985761			11.3710371801			11.3742169878			11.3769664342			11.3783710601			11.3810311689			11.3838538510			11.3860881539			11.3879444121			11.3882899920			11.3915841124			11.3932536180			11.3978480546			11.4045201974			11.4113088587			11.4124292406			11.4166536050			11.4196763152			11.4264096462			11.4277566840			11.4293157323			11.4369034587			11.4378134480			11.4432221941			11.4473118535			11.4505157335			11.4505748111			11.4554795671			11.4660073485			11.4677685321			11.4690069146			11.4748115643			11.4779586579			11.4790095853			11.4876155223			11.4903670008			11.4923256671			11.5015015303			11.5045533136			11.5123164657			11.5213452353			11.5269338178			11.5274718942			11.5279484180			11.5280165732			11.5300631233			11.5339833786			11.5370893950			11.5378177322			11.5393758414			11.5405179197			11.5413421203			11.5423198710			11.5439554652			11.5477745729			11.5574911475			11.5630102368			11.5679497306			11.5769322716			11.5796382946			11.5836092130			11.5861967914			11.5884472987			11.5911963259			11.5923420293			11.5941505976			11.5982952583			11.6010742385			11.6022247335			11.6046421635			11.6047443847			11.6086984293			11.6120624828			11.6221778932			11.6229200942			11.6240476203			11.6247579059			11.6284285395			11.6418979287			11.6458432258			11.6476983778			11.6510798426			11.6513097877			11.6534275372			11.6560912123			11.6722702055			11.6729993091			11.6749040745			11.6774418791			11.6830549217			11.6833572480			11.6841809239			11.6919153605			11.6929919353			11.7033933892			11.7036736924			11.7117002075			11.7133885586			11.7181541562			11.7190170851			11.7286437444			11.7297607875			11.7333784143			11.7361716613			11.7364853501			11.7402720466			11.7447587219			11.7467843132			11.7502988414			11.7504819772			11.7521387712			11.7668105974			11.7673394928			11.7698387703			11.7701695830			11.7709175092			11.7740921073			11.7750402851			11.7927487560			11.7929818120			11.7932039174			11.7960829400			11.7986284875			11.8061217854			11.8102850561			11.8106623648			11.8114328930			11.8160007067			11.8185533845			11.8191058578			11.8226780773			11.8263763460			11.8325491913			11.8387994212			11.8396338872			11.8396422835			11.8413768999			11.8421261738			11.8427591122			11.8436566940			11.8463754532			11.8502685157			11.8545397088			11.8551574798			11.8558408588			11.8564592429			11.8564835727			11.8565615421			11.8584713080			11.8593070555			11.8606293579			11.8685124138			11.8796428532			11.8884479045			11.8941233585			11.8991212462			11.9082164060			11.9121076458			11.9136010037			11.9156972174			11.9157777148			11.9173238112			11.9205226271			11.9247366272			11.9265270755			11.9279949432			11.9289539315			11.9311666526			11.9313926860			11.9314599035			11.9334014561			11.9337958582			11.9347775369			11.9389734145			11.9407719115			11.9470899151			11.9494928127			11.9541700559			11.9580526461			11.9594529743			11.9765829407			11.9793446055			11.9813681946			11.9857837409			11.9875505573			11.9913864372			11.9917613875			11.9959479366			11.9996793749			12.0013068452			12.0113212312			12.0130443786			12.0152396344			12.0154718030			12.0154765043			12.0167192209			12.0173721774			12.0187435697			12.0206595024			12.0229518227			12.0310549367			12.0353611519			12.0435962348			12.0532722125			12.0597254585			12.0616733785			12.0627441165			12.0628542718			12.0687642006			12.0721415394			12.0747791115			12.0761801497			12.0823670300			12.0873323025			12.0873515705			12.0892820973			12.0963183606			12.0989345511			12.1012372120			12.1053812081			12.1068861431			12.1111645955			12.1133860004			12.1219105952			12.1226832049			12.1235670207			12.1309869924			12.1319503995			12.1365573610			12.1398640322			12.1434510845			12.1477603777			12.1491097957			12.1614531812			12.1632456064			12.1658425856			12.1662124184			12.1712249080			12.1720897035			12.1732953715			12.1771190693			12.1771654466			12.1819063156			12.1859665088			12.1915722312			12.2003994439			12.2030734826			12.2040903005			12.2063098156			12.2069389684			12.2125636646			12.2147206624			12.2174101304			12.2196250254			12.2203573467			12.2236574271			12.2243933437			12.2248023928			12.2266839387			12.2282461868			12.2338932329			12.2450721900			12.2486959515			12.2540591622			12.2600930289			12.2615665468			12.2619633413			12.2655827707			12.2739490001			12.2746432497			12.2755855533			12.2802034070			12.2838888565			12.2856792227			12.2871169480			12.2947134847			12.2978294050			12.2990254262			12.2997658950			12.3005330865			12.3026743906			12.3040648304			12.3048151946			12.3142367640			12.3180060262			12.3213154139			12.3270760375			12.3321163343			12.3470472240			12.3524115840			12.3536096475			12.3564955236			12.3601297624			12.3604591434			12.3635647126			12.3654066637			12.3671484301			12.3708850345			12.3716279563			12.3718252656			12.3728781542			12.3796855622			12.3800005118			12.3834840398			12.3878757459			12.3911971555			12.3935749892			12.3954705845			12.3983793710			12.4080671146			12.4157745599			12.4255491546			12.4303178885			12.4320108058			12.4382451971			12.4385456649			12.4390442607			12.4477084857			12.4497281501			12.4526869588			12.4553398069			12.4581436774			12.4635056802			12.4654008859			12.4667099905			12.4709241008			12.4719734621			12.4748237420			12.4805393530			12.4871655593			12.4922721845			12.4936761018			12.4937599070			12.4943104526			12.4947469178			12.4969848608			12.5022900318			12.5049856399			12.5064117821			12.5066592609			12.5105854266			12.5223632454			12.5229848623			12.5237525230			12.5288187114			12.5308001013			12.5310500952			12.5318261060			12.5356101649			12.5393811725			12.5436672163			12.5469149261			12.5563026471			12.5564084158			12.5582821661			12.5594782534			12.5644802390			12.5645014027			12.5656904050			12.5718544425			12.5734343698			12.5744253237			12.5812732192			12.5884025069			12.5895474303			12.5919869396			12.5940671457			12.5946323928			12.5961992313			12.5962241254			12.5981651579			12.5997746101			12.6046703084			12.6132524747			12.6134201271			12.6142775701			12.6146896287			12.6187930832			12.6197625736			12.6289450480			12.6299556690			12.6317286586			12.6379144239			12.6380506152			12.6391277108			12.6400491200			12.6454770953			12.6504720870			12.6506207261			12.6529091780			12.6612505490			12.6669053189			12.6675294407			12.6720884734			12.6741672442			12.6797943315			12.6809967743			12.6815353203			12.6844541124			12.6879908818			12.6885515493			12.6904796774			12.6927962865			12.7001437037			12.7009892356			12.7089072766			12.7114487978			12.7212154937			12.7220587386			12.7265441754			12.7361469962			12.7362231997			12.7380118038			12.7420665422			12.7464571532			12.7465721668			12.7473701869			12.7517998538			12.7571934844			12.7604608001			12.7628701481			12.7649809234			12.7682031346			12.7689090685			12.7701457098			12.7740551207			12.7761000183			12.7835708779			12.7848254050			12.7853587397			12.7865078350			12.7879484186			12.7900417272			12.7903046808			12.7912522239			12.7962923366			12.7986308354			12.7997997637			12.8029964411			12.8053653391			12.8119597624			12.8136033733			12.8146205374			12.8200103922			12.8216725646			12.8221129625			12.8265822484			12.8296460860			12.8303938040			12.8347700873			12.8358144960			12.8516399279			12.8531988126			12.8576312567			12.8604806457			12.8607019451			12.8629799404			12.8682152141			12.8696105838			12.8710378483			12.8721060911			12.8778852701			12.8824191101			12.8826299404			12.8836672287			12.8895694826			12.8936795111			12.9049829190			12.9076784087			12.9102499768			12.9343147551			12.9346060562			12.9357088134			12.9384328456			12.9399036639			12.9417325010			12.9444552031			12.9447396058			12.9458625093			12.9461890382			12.9492153860			12.9538575465			12.9578318992			12.9608343075			12.9617410605			12.9641817363			12.9684863529			12.9713917444			12.9718179451			12.9726384511			12.9738621142			12.9750686848			12.9771685474			12.9775686403			12.9799910856			12.9819051771			12.9822078374			12.9822425296			12.9832417923			12.9834128554			12.9918786235			12.9997367034			13.0017218931			13.0036367901			13.0043032698			13.0054198495			13.0077633418			13.0080487745			13.0081092715			13.0094976352			13.0115066277			13.0118258109			13.0128211558			13.0191093589			13.0249768648			13.0289325869			13.0319449342			13.0350447264			13.0362941645			13.0364317256			13.0364368969			13.0423908746			13.0591056336			13.0592116887			13.0729013272			13.0772757781			13.0775273627			13.0789424538			13.0836505176			13.0844550141			13.0861138213			13.0893490808			13.0905972864			13.0929199790			13.0932898493			13.0977482338			13.0983929271			13.0992340148			13.1044070805			13.1048976095			13.1080840361			13.1087651375			13.1098633749			13.1152030689			13.1166288560			13.1182729559			13.1218761000			13.1230757893			13.1240562785			13.1247343342			13.1261345929			13.1283137235			13.1283712885			13.1292887397			13.1300342616			13.1340814659			13.1343535713			13.1356600274			13.1362103112			13.1374941745			13.1387223807			13.1396522143			13.1547023844			13.1553425488			13.1563542888			13.1567889265			13.1569348331			13.1608365330			13.1626221310			13.1678456625			13.1745777949			13.1765680767			13.1781621826			13.1798557845			13.1812680527			13.1841996388			13.1857006477			13.1869113746			13.1914569319			13.1982570620			13.1989872348			13.2005510076			13.2014965448			13.2038666324			13.2048773843			13.2088424373			13.2123045364			13.2124793761			13.2141011259			13.2149365190			13.2149462921			13.2172097310			13.2239870494			13.2321311050			13.2336041501			13.2345041696			13.2365409751			13.2435584049			13.2445411719			13.2457821741			13.2594554604			13.2620180590			13.2630518561			13.2654202166			13.2678224225			13.2801600830			13.2822230720			13.2860065988			13.2887684508			13.2897293132			13.2915957334			13.2921528831			13.2959421265			13.2986057413			13.2991755970			13.3004683047			13.3008387072			13.3093592339			13.3106635966			13.3113826422			13.3124124429			13.3129545979			13.3168138200			13.3216816982			13.3223637223			13.3239761859			13.3247243848			13.3274656099			13.3287358012			13.3291212162			13.3300607975			13.3301177611			13.3317323215			13.3387543759			13.3408869870			13.3427990800			13.3448312328			13.3497432807			13.3506943605			13.3526886079			13.3540852697			13.3548187766			13.3549212777			13.3599918381			13.3610830890			13.3728250029			13.3785741038			13.3827128008			13.3841553717			13.3856167454			13.3856959894			13.3886906621			13.3914021614			13.3922332834			13.3922981733			13.3926156499			13.3944212281			13.3989762045			13.4057173612			13.4057198785			13.4070717247			13.4088354835			13.4102746929			13.4134505871			13.4178574869			13.4213069680			13.4263787974			13.4265832913			13.4286650305			13.4317988441			13.4340210960			13.4355097175			13.4357984403			13.4371849189			13.4393187591			13.4446237665			13.4483754095			13.4502005976			13.4517520591			13.4518178017			13.4541057322			13.4544928538			13.4582144137			13.4584725752			13.4609621751			13.4677825871			13.4696567806			13.4700463896			13.4723393617			13.4746906455			13.4749367371			13.4759415435			13.4792010731			13.4808347331			13.4812101721			13.4826663391			13.4846565821			13.4856022868			13.4889344201			13.4956284473			13.4980145328			13.4992363031			13.5023874186			13.5053854233			13.5070330477			13.5082552015			13.5115018139			13.5135332370			13.5137128109			13.5152609405			13.5164864109			13.5202193876			13.5290263129			13.5392623177			13.5404273961			13.5407206563			13.5510338370			13.5519689681			13.5521336888			13.5525342882			13.5537347428			13.5579567371			13.5579582198			13.5581258561			13.5582608660			13.5613752868			13.5618783016			13.5631910099			13.5643117683			13.5664280760			13.5668159515			13.5673187410			13.5687745785			13.5696516999			13.5783081466			13.5790858472			13.5830089945			13.5892860168			13.5898162500			13.5902695873			13.5909099037			13.5925976719			13.5936373376			13.5954776188			13.5980350618			13.5998153080			13.6074522125			13.6084532960			13.6175334337			13.6197946535			13.6275985909			13.6327394323			13.6342561327			13.6379791285			13.6393603420			13.6490651001			13.6499344748			13.6510521148			13.6528093396			13.6538424245			13.6539426462			13.6541578642			13.6572401594			13.6605004803			13.6639395963			13.6650542241			13.6656466576			13.6685184560			13.6706736953			13.6707685165			13.6708072045			13.6744198599			13.6753338149			13.6765868542			13.6824424166			13.6874500342			13.6903144336			13.6907652946			13.6933384940			13.6935432454			13.6971128197			13.7011609552			13.7040618014			13.7048849455			13.7089348290			13.7102713576			13.7109007835			13.7187838624			13.7193254222			13.7285432345			13.7305576958			13.7321084378			13.7324553593			13.7340067762			13.7356957174			13.7366684480			13.7381271870			13.7395006740			13.7422070469			13.7476845733			13.7502056056			13.7533613198			13.7572325722			13.7593099250			13.7615790919			13.7640425115			13.7705039417			13.7712207877			13.7769382865			13.7847270111			13.7887155719			13.7892041710			13.7896875703			13.7936145549			13.7954268553			13.7999456176			13.7999859418			13.8007847600			13.8063397773			13.8094498848			13.8105459087			13.8109409854			13.8122272520			13.8128676661			13.8129247413			13.8183993447			13.8238651315			13.8244911640			13.8270841682			13.8273776126			13.8289978024			13.8331032853			13.8357682971			13.8380761961			13.8425219778			13.8498972905			13.8575161646			13.8661848161			13.8671351081			13.8691558246			13.8706183765			13.8706777321			13.8747024362			13.8761954822			13.8822739255			13.8842759469			13.8937954437			13.8953206685			13.8986662031			13.9021444702			13.9028789263			13.9089886887			13.9142831375			13.9229814642			13.9248492005			13.9314768087			13.9316131926			13.9342748262			13.9400779577			13.9455939199			13.9458114307			13.9465742227			13.9492877765			13.9501585501			13.9534048021			13.9551366710			13.9579460442			13.9599539551			13.9623054353			13.9639370505			13.9671551226			13.9718370887			13.9736959042			13.9752159675			13.9773038568			13.9779076358			13.9839014030			13.9851402651			13.9882801725			13.9897273485			13.9920604849			13.9925553511			13.9942907385			14.0038652081			14.0074334335			14.0103873322			14.0168422494			14.0199173373			14.0263238783			14.0317551953			14.0327836260			14.0336701584			14.0355456853			14.0364169329			14.0416660632			14.0434964682			14.0438762554			14.0453037562			14.0457575775			14.0486199569			14.0499030913			14.0525949865			14.0530575148			14.0555373296			14.0569535110			14.0582474819			14.0603352973			14.0607187254			14.0611302795			14.0615643805			14.0688060449			14.0693881203			14.0742540853			14.0794293679			14.0809219878			14.0838186831			14.0898073684			14.0924256475			14.0946090237			14.0949867157			14.0964007197			14.0969119099			14.0987783964			14.1046126956			14.1070421309			14.1107759577			14.1134418880			14.1162032797			14.1174620623			14.1185284347			14.1256469716			14.1287865697			14.1310135571			14.1317878093			14.1348214183			14.1412915331			14.1472380428			14.1492606747			14.1492912663			14.1539110809			14.1558781346			14.1573431894			14.1584011437			14.1611919333			14.1626344854			14.1663363497			14.1666552424			14.1673845309			14.1781722023			14.1803830789			14.1851322904			14.1875311586			14.1912768247			14.1945826568			14.1948229307			14.1962812218			14.1984000775			14.2003053994			14.2038485714			14.2039035977			14.2052224192			14.2085833347			14.2106391310			14.2119039578			14.2171153158			14.2226146934			14.2239419850			14.2252201584			14.2281606599			14.2306776401			14.2331742918			14.2436067230			14.2451713738			14.2456852699			14.2470894146			14.2506043999			14.2506611409			14.2529033825			14.2539030963			14.2552985088			14.2560327633			14.2579864905			14.2618355179			14.2623492629			14.2642143544			14.2670543024			14.2676467996			14.2677008239			14.2696309535			14.2715661809			14.2717594788			14.2733465811			14.2742787635			14.2750875929			14.2750906030			14.2757134698			14.2772264899			14.2860769056			14.2874266838			14.2894517826			14.2962924542			14.3013409520			14.3054925177			14.3057325794			14.3058449623			14.3071164152			14.3119476876			14.3123478442			14.3160784893			14.3191281620			14.3204911903			14.3205040441			14.3226635161			14.3233236877			14.3272207223			14.3280777113			14.3297323154			14.3302674755			14.3319808470			14.3338150147			14.3343091417			14.3354695840			14.3367185486			14.3469936363			14.3494164747			14.3548868060			14.3575916312			14.3602283136			14.3608972024			14.3617859632			14.3656247820			14.3658857603			14.3663204745			14.3734469814			14.3757046136			14.3790739259			14.3803996286			14.3828616617			14.3879325958			14.3890181085			14.3977235540			14.4001245611			14.4003352983			14.4003560690			14.4006909379			14.4030143541			14.4034004526			14.4054249589			14.4057160915			14.4099488838			14.4134686174			14.4184301068			14.4189373222			14.4195935880			14.4246460258			14.4275826201			14.4309892324			14.4316732621			14.4333710080			14.4335330061			14.4357606508			14.4397454222			14.4398025965			14.4438554205			14.4441827703			14.4483430636			14.4491563021			14.4535367069			14.4546335304			14.4576866484			14.4590527939			14.4604499445			14.4605701683			14.4606181836			14.4621299967			14.4660250173			14.4670345989			14.4702263461			14.4842338685			14.4858149999			14.4943353505			14.4970634457			14.4977589699			14.4994009317			14.5008721580			14.5049247032			14.5064058906			14.5073176116			14.5086443550			14.5097724957			14.5110513953			14.5152270099			14.5190790691			14.5230271047			14.5234746357			14.5262473789			14.5270952193			14.5273098828			14.5278883582			14.5288784437			14.5354613167			14.5391810501			14.5426589401			14.5448773411			14.5465563207			14.5501628217			14.5521326883			14.5525603437			14.5532864720			14.5540089078			14.5579558121			14.5585443471			14.5605589304			14.5608956923			14.5640865990			14.5654949516			14.5655521896			14.5690444268			14.5699564219			14.5724242983			14.5724533104			14.5728701421			14.5764756379			14.5848897113			14.5869288891			14.5894352825			14.5907328437			14.5952547990			14.6001809387			14.6025088870			14.6093323178			14.6157133114			14.6185459972			14.6223060686			14.6251938495			14.6260149538			14.6308569467			14.6316373867			14.6335227613			14.6340406222			14.6354088096			14.6365971293			14.6383023263			14.6403287361			14.6483463866			14.6493977962			14.6519774379			14.6522354907			14.6531626065			14.6576989821			14.6591901508			14.6601879160			14.6612346723			14.6617414257			14.6668463454			14.6698998805			14.6719609497			14.6727941375			14.6734859144			14.6740172525			14.6745046764			14.6799171848			14.6811755259			14.6839643132			14.6903272150			14.6933194617			14.6951064118			14.6956610922			14.6980107144			14.6991388551			14.7003674172			14.7023195771			14.7122016540			14.7129461150			14.7141855109			14.7152491387			14.7154140256			14.7172315891			14.7183930112			14.7203392965			14.7214977743			14.7222833051			14.7256423511			14.7256659829			14.7262094840			14.7267504097			14.7269910516			14.7329230827			14.7337891997			14.7341269348			14.7363056326			14.7394428662			14.7405251223			14.7415436727			14.7438673295			14.7456483499			14.7476762977			14.7510944463			14.7534024150			14.7557262666			14.7590145015			14.7621366045			14.7623854087			14.7650554648			14.7667505717			14.7706561947			14.7736522399			14.7737546962			14.7745235144			14.7802445469			14.7805473841			14.7890755570			14.7906482376			14.7916602709			14.7921558499			14.7972601787			14.7974025838			14.8004181531			14.8007110451			14.8009604418			14.8051784224			14.8054187170			14.8058750368			14.8103864929			14.8128352412			14.8143826047			14.8152226017			14.8159248267			14.8185349798			14.8189248234			14.8216032387			14.8237508757			14.8239180892			14.8246085868			14.8274845825			14.8278970549			14.8286661403			14.8311125562			14.8326073156			14.8332676137			14.8353026275			14.8374640630			14.8444678786			14.8452439307			14.8481655948			14.8492165805			14.8537355830			14.8541370166			14.8566429376			14.8580077726			14.8631620981			14.8633543644			14.8638900983			14.8639674476			14.8643311766			14.8660760990			14.8762559601			14.8766132533			14.8768696603			14.8797453781			14.8861924218			14.8950914850			14.8988774647			14.8994560870			14.9002798190			14.9039085932			14.9117629048			14.9125429455			14.9177372509			14.9191524551			14.9208601623			14.9210059662			14.9251564613			14.9268119187			14.9314389761			14.9348645577			14.9374832911			14.9380569521			14.9403029421			14.9410100025			14.9413420548			14.9438105043			14.9446843072			14.9448043369			14.9450289932			14.9466023963			14.9498460424			14.9520882331			14.9543117286			14.9577316390			14.9604324508			14.9654148041			14.9660898543			14.9661538877			14.9677267400			14.9709392764			14.9729434437			14.9778653129			14.9787650768			14.9799699738			14.9813487470			14.9829649901			14.9829952198			14.9850931137			14.9863625330			14.9863886156			14.9893689172			14.9896503111			14.9946247939			14.9991725562			15.0045092980			15.0054294228			15.0064650682			15.0143636117			15.0165124428			15.0171738644			15.0172067422			15.0217926030			15.0253137712			15.0271934507			15.0343902155			15.0351731189			15.0357820131			15.0366411150			15.0367987164			15.0395185715			15.0482425386			15.0502178684			15.0505754379			15.0595468632			15.0602168817			15.0612688821			15.0627137128			15.0657895992			15.0660567465			15.0666333815			15.0690432491			15.0691486300			15.0693918979			15.0702325928			15.0723044645			15.0755612205			15.0788479341			15.0811664708			15.0832306810			15.0878014088			15.0882465593			15.0939537821			15.0952429777			15.0956374382			15.0968485892			15.0973680910			15.0992886668			15.1000445492			15.1021055210			15.1040958244			15.1063393129			15.1072877472			15.1093304743			15.1102408951			15.1147141444			15.1200668442			15.1200798147			15.1254092282			15.1270751534			15.1308102077			15.1310650690			15.1323109189			15.1367377532			15.1400470808			15.1423090421			15.1446844717			15.1530937740			15.1555768819			15.1589254956			15.1598912508			15.1602278736			15.1636753346			15.1637262333			15.1651510667			15.1727538213			15.1766055750			15.1776355680			15.1792377509			15.1815226354			15.1815715166			15.1832820748			15.1848638422			15.1857523372			15.1862550896			15.1898487954			15.1944080199			15.1948971880			15.1954819034			15.1994399508			15.2006499903			15.2063472194			15.2072197659			15.2125679904			15.2133222786			15.2141285133			15.2149468454			15.2163111354			15.2167165259			15.2176868414			15.2221634512			15.2224137111			15.2251303077			15.2256390553			15.2259851738			15.2313249552			15.2327422218			15.2327476000			15.2388246366			15.2402340941			15.2434240918			15.2449956715			15.2472946137			15.2476250961			15.2533431563			15.2544022440			15.2573992756			15.2582780089			15.2620158856			15.2639149441			15.2648141303			15.2689239478			15.2719293360			15.2749877061			15.2753881829			15.2773173941			15.2835138975			15.2837553348			15.2846089167			15.2858681504			15.2882430668			15.2893379369			15.2929101404			15.2930493796			15.2953857373			15.2963107671			15.3002450488			15.3053651297			15.3061518647			15.3080635300			15.3095096950			15.3104354254			15.3114808558			15.3137737438			15.3140435114			15.3145200654			15.3152575910			15.3175293630			15.3177963019			15.3221875522			15.3232687874			15.3251152994			15.3299914897			15.3303446594			15.3303586262			15.3323517106			15.3385258113			15.3391553770			15.3435982457			15.3436488033			15.3449638845			15.3477683322			15.3509325724			15.3537593890			15.3592910146			15.3625738438			15.3635335508			15.3681121238			15.3690265980			15.3745912788			15.3748335675			15.3749403202			15.3757074042			15.3800175845			15.3802198100			15.3810746303			15.3810966942			15.3829225087			15.3879981820			15.3901943538			15.3902813841			15.3911583108			15.3929472333			15.3932541329			15.4004665860			15.4058853436			15.4092312775			15.4135776758			15.4158267819			15.4162841609			15.4191400903			15.4194951654			15.4247294038			15.4341187284			15.4351676008			15.4358253690			15.4363396034			15.4421772586			15.4466358490			15.4501155052			15.4518730238			15.4538166268			15.4538821864			15.4542247498			15.4603183222			15.4630702959			15.4637965989			15.4666341222			15.4670205363			15.4678885882			15.4689245879			15.4700071293			15.4724900333			15.4736553917			15.4741760204			15.4774067994			15.4802927422			15.4810190697			15.4829049621			15.4853133552			15.4865370906			15.4869603457			15.4890988965			15.4897250969			15.4913921902			15.4955735309			15.4965718621			15.4993040858			15.5010814625			15.5019937502			15.5020764953			15.5068779405			15.5069883058			15.5081332219			15.5119343621			15.5120650469			15.5121095726			15.5152757878			15.5162929870			15.5174052255			15.5191233050			15.5196053166			15.5222081672			15.5266365627			15.5269535674			15.5271028684			15.5286810339			15.5290306800			15.5309756039			15.5315624779			15.5326886512			15.5328127778			15.5379955453			15.5402594780			15.5422415593			15.5462802519			15.5510993354			15.5525108525			15.5531678333			15.5553370541			15.5560110425			15.5564138469			15.5603844029			15.5664082239			15.5677850028			15.5682798021			15.5692525240			15.5697981413			15.5747733362			15.5781471192			15.5833538075			15.5836914874			15.5859428248			15.5859610786			15.5875508199			15.5882512806			15.5919413057			15.5930435392			15.5954616865			15.5993540361			15.6032231188			15.6032567728			15.6103967375			15.6105011772			15.6110490467			15.6117372178			15.6119001967			15.6124013333			15.6141162441			15.6170056752			15.6183623708			15.6207568160			15.6243540436			15.6295596686			15.6310650255			15.6430535267			15.6439875297			15.6441233965			15.6446821306			15.6488479526			15.6522850523			15.6530444329			15.6541701152			15.6544675672			15.6544809663			15.6547931926			15.6569766461			15.6578129874			15.6607815909			15.6652566572			15.6672060657			15.6675615012			15.6691284220			15.6742653626			15.6782688389			15.6791221391			15.6794179779			15.6836029381			15.6853414245			15.6899859850			15.6912015616			15.6922362506			15.6931151752			15.6963606946			15.6996326914			15.7012327144			15.7052172610			15.7054987528			15.7122250360			15.7126098529			15.7130263030			15.7145578477			15.7154655468			15.7205936239			15.7249797526			15.7326053775			15.7396695994			15.7397117300			15.7416229371			15.7427275205			15.7446973102			15.7462927503			15.7466743712			15.7489967878			15.7537573280			15.7552277184			15.7556984274			15.7570894203			15.7577661974			15.7727663238			15.7731006471			15.7734575846			15.7743327532			15.7752009903			15.7756010499			15.7765896505			15.7768185600			15.7780968458			15.7796050391			15.7796164273			15.7819434128			15.7820157180			15.7822670656			15.7842638069			15.7852328107			15.7936277095			15.7980727728			15.8004666130			15.8116735527			15.8118729713			15.8142382891			15.8149544725			15.8198117254			15.8213701887			15.8218684878			15.8244687664			15.8281997202			15.8308120077			15.8336453153			15.8374758763			15.8399478573			15.8419648782			15.8422001269			15.8422462497			15.8459299419			15.8480092055			15.8497080035			15.8507195977			15.8517617187			15.8526541002			15.8531137181			15.8555679451			15.8586764993			15.8600941799			15.8690579170			15.8697429371			15.8719031658			15.8789163156			15.8810773075			15.8812086493			15.8829572708			15.8899205433			15.8940512885			15.8966843214			15.8967588414			15.8980899030			15.8985896607			15.9000528302			15.9001407491			15.9045352227			15.9046532580			15.9047727476			15.9058806239			15.9066038874			15.9085459061			15.9087948164			15.9127231846			15.9173854332			15.9198917311			15.9209118711			15.9233821398			15.9255983269			15.9361041215			15.9371041256			15.9392314712			15.9439191670			15.9455501296			15.9470205386			15.9477607676			15.9493015252			15.9497393264			15.9506285445			15.9526445141			15.9548960578			15.9555401173			15.9577219677			15.9653262136			15.9666115001			15.9710149847			15.9714654390			15.9741330639			15.9746938331			15.9751176194			15.9754817245			15.9759576363			15.9762125679			15.9864940467			15.9888416840			15.9889177397			15.9933186580			15.9934159036			16.0040363843			16.0059015841			16.0060323364			16.0103771702			16.0120906419			16.0126693135			16.0150709126			16.0179409744			16.0185700862			16.0203971170			16.0227463326			16.0229054574			16.0230707857			16.0246909816			16.0252045048			16.0258618642			16.0265738853			16.0290030036			16.0329603491			16.0334591850			16.0378962853			16.0384614480			16.0394388977			16.0399565306			16.0417200026			16.0431109843			16.0443752237			16.0479242416			16.0482152098			16.0512568821			16.0514481862			16.0534750471			16.0567652363			16.0595835549			16.0608357018			16.0609105288			16.0618278597			16.0640066881			16.0696235034			16.0712332137			16.0733976209			16.0769349983			16.0772002162			16.0847195117			16.0864743025			16.0909460110			16.0912322001			16.0914098655			16.0961778017			16.1099829093			16.1126591423			16.1131907843			16.1131936686			16.1142760033			16.1158525255			16.1174730224			16.1193855284			16.1195354568			16.1204783914			16.1280662588			16.1295217480			16.1298733821			16.1367877468			16.1386419358			16.1388584595			16.1407615336			16.1414636017			16.1443023676			16.1472027931			16.1496298973			16.1506244012			16.1516556032			16.1519166966			16.1519487508			16.1533475807			16.1545907160			16.1550576303			16.1559585125			16.1583375859			16.1586892458			16.1600093182			16.1610732698			16.1616011112			16.1617736648			16.1661422102			16.1690880723			16.1691525572			16.1702403765			16.1739080502			16.1764351603			16.1841195342			16.1851086889			16.1859291741			16.1899990616			16.1917844608			16.1949197726			16.2000717515			16.2044401122			16.2048019264			16.2080270680			16.2103328852			16.2105064579			16.2175870590			16.2178369368			16.2195855737			16.2196454949			16.2211981559			16.2226631051			16.2251136601			16.2309470531			16.2368204232			16.2384302878			16.2388236794			16.2398062551			16.2420367352			16.2427298323			16.2458099283			16.2469010087			16.2489594400			16.2524626170			16.2529124791			16.2553750651			16.2601956984			16.2607766839			16.2704803707			16.2780393181			16.2812246728			16.2831589477			16.2851475658			16.2851755990			16.2883853908			16.2958957726			16.2974274808			16.3007743076			16.3020719120			16.3031482274			16.3036927902			16.3038670120			16.3070011389			16.3071545628			16.3071954276			16.3133026905			16.3166738916			16.3177059538			16.3182871370			16.3210908072			16.3234311299			16.3284144941			16.3313799455			16.3328319155			16.3345812037			16.3349221566			16.3358892595			16.3391319027			16.3399443272			16.3411229511			16.3457785733			16.3476616687			16.3487393054			16.3499194080			16.3542643693			16.3550953254			16.3645730694			16.3650252384			16.3675263270			16.3686516541			16.3699107465			16.3709413454			16.3736969890			16.3873453646			16.3880933957			16.3907307788			16.3954052513			16.3955759760			16.3975831924			16.3990151096			16.4012119403			16.4013635452			16.4111229804			16.4156750837			16.4160924548			16.4165023843			16.4169653897			16.4174669557			16.4176228943			16.4180086310			16.4180503085			16.4188692791			16.4195164822			16.4210675396			16.4246091287			16.4249843908			16.4257524919			16.4277851855			16.4279041067			16.4292415805			16.4303423496			16.4332011190			16.4346106162			16.4393294501			16.4420147793			16.4433808397			16.4448392343			16.4460879659			16.4513723005			16.4584733513			16.4595503201			16.4609421110			16.4658835922			16.4663574906			16.4793208075			16.4851530101			16.4883165327			16.4896335591			16.4912123482			16.4925686524			16.4960950049			16.4961094660			16.4975339722			16.4979203513			16.5034200081			16.5041197809			16.5045621893			16.5048525421			16.5076654445			16.5094765074			16.5146065078			16.5164763807			16.5184737436			16.5206809320			16.5218706074			16.5250545369			16.5267888081			16.5317275013			16.5317943771			16.5361231171			16.5379684843			16.5386182944			16.5406688803			16.5416703518			16.5419010345			16.5422005512			16.5538456102			16.5550498655			16.5556154831			16.5582625478			16.5608713545			16.5615002898			16.5627816462			16.5660730551			16.5702838697			16.5751483541			16.5761834283			16.5796683998			16.5802530857			16.5809573652			16.5816883109			16.5825278055			16.5850965815			16.5866607792			16.5889578495			16.5907381882			16.5928781644			16.5950383423			16.5996234104			16.6016395250			16.6050887694			16.6064903486			16.6092249259			16.6117805407			16.6124004445			16.6136411036			16.6172997743			16.6243703767			16.6246406451			16.6251213507			16.6315201766			16.6328769222			16.6331273731			16.6341297832			16.6408748143			16.6418524547			16.6430473172			16.6433775351			16.6458480665			16.6501144557			16.6502712743			16.6512406144			16.6568154408			16.6616572493			16.6671918488			16.6675551480			16.6677886049			16.6696110828			16.6725955006			16.6732506874			16.6737314282			16.6748505200			16.6758867172			16.6772268498			16.6787950605			16.6789672766			16.6790089599			16.6796885980			16.6804116693			16.6825409445			16.6835385275			16.6879920898			16.6887075231			16.6912753527			16.6931934437			16.6941070479			16.6945764276			16.6960899130			16.6969319934			16.6982497991			16.6988791162			16.7004944370			16.7014588729			16.7032372165			16.7041229443			16.7057092217			16.7058304655			16.7060217436			16.7061747291			16.7086637287			16.7125479716			16.7137981222			16.7148154429			16.7161174408			16.7175439261			16.7181995202			16.7203979083			16.7238479009			16.7243245710			16.7285524680			16.7344970812			16.7363012044			16.7387771962			16.7405051894			16.7456063414			16.7456457256			16.7457113616			16.7466810427			16.7469426551			16.7530724088			16.7535337095			16.7552300025			16.7673228597			16.7710880866			16.7726750503			16.7732156631			16.7885344736			16.7930034945			16.7942473013			16.7957710053			16.7979512070			16.7988217938			16.7989183999			16.7993700695			16.8025033754			16.8030754565			16.8035552526			16.8059450931			16.8066333849			16.8096859728			16.8119078176			16.8124106013			16.8127108684			16.8134641850			16.8135777139			16.8164849649			16.8171040401			16.8184743988			16.8243390523			16.8250299846			16.8268399847			16.8283898800			16.8293759918			16.8300243384			16.8330984979			16.8348726903			16.8387145652			16.8428523685			16.8467893954			16.8487913551			16.8509063800			16.8511914370			16.8516499955			16.8526543975			16.8555783640			16.8596307265			16.8621825184			16.8765136513			16.8792670549			16.8802178621			16.8858023683			16.8862432179			16.8862698040			16.8867300476			16.8882073829			16.8903948051			16.8932817888			16.8943737100			16.8988509445			16.9027340121			16.9062650812			16.9082747544			16.9089888674			16.9119925100			16.9197085731			16.9202945717			16.9249864074			16.9273605307			16.9277452805			16.9303085649			16.9303538930			16.9306800446			16.9321536944			16.9359246519			16.9360085127			16.9381681227			16.9409869621			16.9443901198			16.9447103991			16.9465934138			16.9483669317			16.9504632484			16.9524392687			16.9533467256			16.9570961923			16.9593285461			16.9603055187			16.9627114800			16.9678404013			16.9679615122			16.9715650546			16.9752480012			16.9756642941			16.9785354286			16.9824246244			16.9833093064			16.9833274883			16.9890442785			16.9902107778			16.9973329746			16.9987021065			16.9991579117			17.0047336532			17.0057655652			17.0083081032			17.0090392081			17.0114208343			17.0170860431			17.0180744073			17.0230766880			17.0233628011			17.0287318516			17.0319056690			17.0335799556			17.0346413676			17.0352479685			17.0387260726			17.0404145855			17.0417293903			17.0418875967			17.0419225153			17.0452433776			17.0491251626			17.0492347708			17.0492536963			17.0516930655			17.0517122464			17.0546875038			17.0554618229			17.0564814633			17.0596615391			17.0601934783			17.0619426387			17.0650005906			17.0678809419			17.0688973894			17.0695613616			17.0698303954			17.0706636563			17.0706902426			17.0713760237			17.0719205258			17.0721470919			17.0733106475			17.0757453379			17.0823663880			17.0841795667			17.0859093509			17.0955343885			17.0958071008			17.0977830989			17.1050921862			17.1058582663			17.1070098161			17.1090249233			17.1091037850			17.1131209244			17.1181033972			17.1199394385			17.1251659501			17.1264804125			17.1314104183			17.1316668904			17.1340081903			17.1354425965			17.1392639179			17.1403929064			17.1409770342			17.1425184523			17.1458270079			17.1501643370			17.1501659386			17.1517777058			17.1534073512			17.1596362881			17.1612961013			17.1678148111			17.1723995959			17.1740527398			17.1800810883			17.1818613931			17.1820659695			17.1834836092			17.1847287293			17.1897351496			17.1909869226			17.1966762978			17.1997764881			17.2032466957			17.2038704427			17.2049967106			17.2051173673			17.2071082149			17.2092445470			17.2095315243			17.2113932397			17.2134933404			17.2137229734			17.2160174478			17.2169339282			17.2200422703			17.2234683936			17.2267887744			17.2296174621			17.2333982097			17.2334246323			17.2366627917			17.2373849565			17.2406323349			17.2426041139			17.2443015326			17.2444472625			17.2463306047			17.2464205990			17.2480697022			17.2490693149			17.2499739292			17.2531123082			17.2533749966			17.2565362723			17.2568763483			17.2569687327			17.2573402071			17.2577078116			17.2582453854			17.2678649296			17.2686317026			17.2690632275			17.2735097807			17.2748352759			17.2838449018			17.2872364803			17.2886122193			17.2889442356			17.2909490675			17.2941789028			17.3022438978			17.3031129434			17.3043914062			17.3051824467			17.3052127744			17.3090102113			17.3132099647			17.3135406418			17.3148303840			17.3161280843			17.3173106573			17.3217233547			17.3258465533			17.3260613839			17.3290617436			17.3293861202			17.3355700542			17.3398617814			17.3455923978			17.3512585767			17.3517387307			17.3527394466			17.3528847323			17.3541497125			17.3549498737			17.3564280087			17.3569056138			17.3598297074			17.3662287723			17.3673506264			17.3704237077			17.3732404477			17.3753825576			17.3781385659			17.3808432549			17.3822834886			17.3880507558			17.3892125348			17.3897801675			17.3919681692			17.3922965152			17.3949531368			17.3950420252			17.3962636574			17.3965162950			17.4044755459			17.4159661931			17.4170311172			17.4186743200			17.4210450019			17.4211675557			17.4219683100			17.4227313192			17.4242824206			17.4251702691			17.4254747380			17.4257557606			17.4280351326			17.4293493288			17.4316881044			17.4319369953			17.4341641544			17.4385186528			17.4402149702			17.4406481234			17.4439099742			17.4442053537			17.4510456494			17.4529891991			17.4540451375			17.4573188345			17.4602447816			17.4604877062			17.4616789477			17.4628795814			17.4652086686			17.4695214278			17.4704818757			17.4806956755			17.4812281812			17.4850146629			17.4897767824			17.4905869159			17.4910845855			17.4914718575			17.4986521692			17.4989794627			17.5009046374			17.5022268813			17.5025664356			17.5067845224			17.5084615891			17.5088125827			17.5089558205			17.5116415974			17.5119980853			17.5197768125			17.5231550454			17.5242693401			17.5293162423			17.5296412756			17.5320053399			17.5393823072			17.5403981179			17.5406922366			17.5447609235			17.5455181051			17.5487126336			17.5497887339			17.5522325382			17.5537646124			17.5544623616			17.5558907123			17.5586336980			17.5615500125			17.5618971641			17.5625287654			17.5633892702			17.5642975181			17.5673246591			17.5705029474			17.5716535138			17.5737036774			17.5747967546			17.5771057757			17.5775228276			17.5790511230			17.5812279184			17.5828372137			17.5849753073			17.5900815549			17.5920714218			17.5920962878			17.5937503177			17.5954384614			17.5980366874			17.5986672922			17.6008680631			17.6081775242			17.6104806063			17.6108369807			17.6119474200			17.6189449383			17.6195473525			17.6260223959			17.6327140289			17.6330256536			17.6344893363			17.6369558243			17.6398460804			17.6459015746			17.6466080787			17.6481764924			17.6531937350			17.6549882565			17.6560716245			17.6590156146			17.6625060948			17.6628522601			17.6709523396			17.6727513052			17.6756128013			17.6770006338			17.6778520356			17.6781965871			17.6804762324			17.6833512504			17.6838807432			17.6843887149			17.6851094863			17.6854082965			17.6882170611			17.6908058101			17.6941926476			17.6962755921			17.6989899741			17.6991922710			17.6994846547			17.6997841952			17.7022919110			17.7029038092			17.7044651983			17.7066751475			17.7155001681			17.7157617627			17.7186469926			17.7221344480			17.7231923313			17.7244961365			17.7250825301			17.7252952851			17.7266365661			17.7280620103			17.7292288690			17.7378285790			17.7429204910			17.7431356970			17.7434626440			17.7434714937			17.7449095010			17.7465760725			17.7502992837			17.7510031875			17.7529129171			17.7552068274			17.7599786716			17.7633907971			17.7646224683			17.7687637128			17.7750365401			17.7757334811			17.7773554905			17.7790244135			17.7791964261			17.7829985445			17.7840023555			17.7854514250			17.7856170330			17.7884544396			17.7895245461			17.7895465884			17.7902796279			17.7908568005			17.7917554669			17.7931519706			17.7957956922			17.7973071295			17.8052663259			17.8095214502			17.8135359225			17.8145240765			17.8177954906			17.8192351086			17.8228125908			17.8237854156			17.8257724382			17.8261396680			17.8287567806			17.8296900914			17.8306005289			17.8413883620			17.8429435088			17.8435589095			17.8448801592			17.8451214482			17.8455226602			17.8458172997			17.8477234790			17.8479976144			17.8545863583			17.8572319483			17.8576483434			17.8578524481			17.8595976278			17.8633135730			17.8640708392			17.8689352669			17.8783615206			17.8821566798			17.8828138206			17.8863678232			17.8880396265			17.8930744805			17.8931935777			17.8939588148			17.8946649066			17.8968827988			17.8978116082			17.8982410192			17.9044044437			17.9061403922			17.9063489935			17.9065360259			17.9074636790			17.9091087079			17.9099941519			17.9114915700			17.9115634534			17.9129509861			17.9140422033			17.9155375608			17.9163358590			17.9181800537			17.9193896321			17.9219641030			17.9275402986			17.9344178984			17.9357489796			17.9362446314			17.9382500088			17.9505000579			17.9506975592			17.9515208327			17.9568487712			17.9571468054			17.9583485233			17.9665120528			17.9685504937			17.9687002863			17.9708009140			17.9762197826			17.9820936173			17.9863797928			17.9927505462			17.9945963606			17.9946981806			17.9973052519			17.9983059201			17.9994523585			17.9995470530			17.9996541862			18.0009729267			18.0028855308			18.0036269742			18.0130900930			18.0151177584			18.0153724571			18.0222687989			18.0256785280			18.0355068071			18.0355596224			18.0357589885			18.0436103512			18.0456269023			18.0456303840			18.0480681059			18.0481921310			18.0483140129			18.0501024888			18.0502630141			18.0586164164			18.0593291347			18.0631821503			18.0645768086			18.0646208890			18.0652948056			18.0692008836			18.0715618038			18.0717616991			18.0749545938			18.0753427220			18.0785858318			18.0800754379			18.0809567807			18.0819519842			18.0841191330			18.0851218090			18.0878159258			18.0883926670			18.0935917180			18.0939373738			18.0977197258			18.0978217520			18.0987058815			18.1039727329			18.1045349320			18.1060899680			18.1070528090			18.1071603040			18.1155579000			18.1160436508			18.1160872601			18.1213266137			18.1223805314			18.1226142612			18.1242603297			18.1244695200			18.1256647846			18.1310138958			18.1357384315			18.1375649630			18.1417290847			18.1483829517			18.1507807641			18.1545629362			18.1575355375			18.1586481448			18.1605367025			18.1609018960			18.1694329793			18.1696509392			18.1702209302			18.1719062821			18.1722600978			18.1751679186			18.1823431426			18.1851964943			18.1879698479			18.1928898546			18.1949272319			18.1966562249			18.1969261557			18.1980473139			18.2002372407			18.2087463466			18.2145966624			18.2162481193			18.2201497412			18.2246924162			18.2258996583			18.2271203835			18.2282678430			18.2290685487			18.2293166414			18.2355600627			18.2375093790			18.2413173265			18.2434927596			18.2460815649			18.2505908516			18.2526704130			18.2613110940			18.2622731760			18.2637014469			18.2650681515			18.2651637211			18.2669827626			18.2680244411			18.2715640903			18.2716353279			18.2723235071			18.2786965594			18.2800212260			18.2804035792			18.2808606777			18.2826727739			18.2841643472			18.2877018001			18.2885860447			18.2907021618			18.2934952241			18.3006754717			18.3061462192			18.3061743959			18.3087642575			18.3100549518			18.3107153915			18.3134712705			18.3148118936			18.3164622546			18.3171133010			18.3179565087			18.3211033136			18.3226562016			18.3250129295			18.3281196763			18.3284475022			18.3286570392			18.3324186696			18.3328153679			18.3328858317			18.3345069329			18.3350620607			18.3383016888			18.3472424069			18.3481167049			18.3534534531			18.3597525357			18.3598964598			18.3621549010			18.3635395319			18.3643717834			18.3645306795			18.3666903913			18.3680032924			18.3682681872			18.3774490252			18.3786641040			18.3789573747			18.3800700706			18.3863941853			18.3938328821			18.3959374375			18.3980362573			18.3987681876			18.4024081715			18.4035962930			18.4070121680			18.4160246827			18.4178180298			18.4183740015			18.4197833316			18.4201782126			18.4240086967			18.4253175263			18.4255791612			18.4270865818			18.4277146273			18.4325818274			18.4372465587			18.4387512685			18.4409740641			18.4425807329			18.4430874411			18.4467652782			18.4480693208			18.4491650582			18.4536234482			18.4558678412			18.4594879624			18.4632525685			18.4658395938			18.4679039481			18.4704700807			18.4720344531			18.4742645120			18.4761063840			18.4768350695			18.4782264982			18.4783639927			18.4812431823			18.4814363374			18.4832186964			18.4898626554			18.4927459266			18.4929137099			18.4931880512			18.4972122512			18.4973639380			18.5049183840			18.5051503864			18.5061739734			18.5064004257			18.5123491010			18.5145159765			18.5171831437			18.5209132923			18.5234605716			18.5255505903			18.5259195525			18.5296026198			18.5352966539			18.5371662942			18.5392391817			18.5405558752			18.5417954762			18.5422182813			18.5434117136			18.5439796708			18.5447219234			18.5452200519			18.5488210468			18.5493683470			18.5500527687			18.5510360953			18.5521877151			18.5539175494			18.5547593204			18.5562684782			18.5579764599			18.5630776391			18.5646679768			18.5650095652			18.5670444477			18.5672358545			18.5678690217			18.5717425190			18.5779509292			18.5809913267			18.5839739366			18.5890447135			18.5897852979			18.5922067252			18.5926183284			18.5966716963			18.6027192706			18.6029926499			18.6030516153			18.6078592434			18.6078971155			18.6091482897			18.6096473838			18.6096987474			18.6109749067			18.6136906088			18.6141552101			18.6171304098			18.6200119140			18.6210196142			18.6214508529			18.6223398026			18.6247178155			18.6263973371			18.6278548384			18.6278989798			18.6329912766			18.6349573820			18.6355028637			18.6367895634			18.6415021035			18.6442022084			18.6463462809			18.6467804245			18.6483571408			18.6488159966			18.6490953598			18.6502338247			18.6506652307			18.6512270573			18.6536183337			18.6573739393			18.6581137209			18.6597103872			18.6617654876			18.6634235501			18.6671868792			18.6683269573			18.6688898926			18.6717180220			18.6758661692			18.6767024874			18.6767954551			18.6841636130			18.6888085911			18.6899196045			18.6935361221			18.6965217245			18.6975306331			18.6998237872			18.7002095299			18.7002125634			18.7019542691			18.7113853956			18.7219585483			18.7282240336			18.7291292992			18.7311910588			18.7357424385			18.7364176570			18.7365476653			18.7368439989			18.7380655927			18.7403431309			18.7459485187			18.7468659098			18.7503326447			18.7520220909			18.7547691102			18.7556439049			18.7599231210			18.7608940813			18.7617648965			18.7624650917			18.7655549236			18.7696066002			18.7721621001			18.7769740414			18.7775884381			18.7782699204			18.7793652256			18.7831430768			18.7878566619			18.7889680348			18.7911645627			18.7928669254			18.7965978518			18.8000741518			18.8019689970			18.8026953959			18.8118396997			18.8150874940			18.8157394796			18.8170731402			18.8188424463			18.8200733991			18.8202460689			18.8205893867			18.8226156045			18.8277442200			18.8278361541			18.8280266022			18.8344594054			18.8348115932			18.8365515941			18.8369031773			18.8403575819			18.8422357149			18.8462418168			18.8470870480			18.8522834880			18.8546700537			18.8613317709			18.8628555511			18.8695493794			18.8707318382			18.8721441952			18.8725854679			18.8726252287			18.8812091240			18.8820687697			18.8835263523			18.8838151929			18.8850703083			18.8881299758			18.8921056352			18.8923845292			18.8963281704			18.8987926251			18.8996310549			18.9003552119			18.9015492127			18.9067411901			18.9137923174			18.9168956702			18.9216949807			18.9224124524			18.9251772688			18.9295367638			18.9312001472			18.9314500184			18.9337047365			18.9338375548			18.9358692213			18.9363950595			18.9386386222			18.9466400009			18.9476848287			18.9480052675			18.9516851621			18.9533445930			18.9542146926			18.9586239612			18.9609056973			18.9616335652			18.9628612724			18.9643261107			18.9714201692			18.9739653016			18.9756465083			18.9787682599			18.9796321699			18.9811293984			18.9833611134			18.9884838705			18.9910792296			18.9921286984			18.9921359061			18.9941934165			18.9974580820			18.9979909126			19.0043268631			19.0045518663			19.0052899335			19.0064350181			19.0102544533			19.0114142735			19.0129505108			19.0138121210			19.0155881432			19.0189383730			19.0224036958			19.0232632163			19.0246020601			19.0250464498			19.0260059254			19.0272969590			19.0285168440			19.0354592845			19.0425867043			19.0430206066			19.0431544632			19.0434384882			19.0447816159			19.0460421160			19.0477368346			19.0488116516			19.0536381457			19.0536386986			19.0544104960			19.0545696632			19.0563914283			19.0565356620			19.0616704692			19.0654036890			19.0668868017			19.0675054273			19.0676697162			19.0761552605			19.0761966816			19.0854406184			19.0866493383			19.0874708248			19.0908177742			19.0913053465			19.0977749298			19.1053077286			19.1076263360			19.1106633786			19.1116655457			19.1130500013			19.1133873021			19.1186479355			19.1198211558			19.1204404399			19.1213270712			19.1227873023			19.1234571713			19.1373213948			19.1375161828			19.1407785649			19.1413993677			19.1426610878			19.1472447531			19.1475991298			19.1548766657			19.1632095277			19.1640305325			19.1640356975			19.1655951196			19.1659257169			19.1675511125			19.1698455261			19.1702381435			19.1751198629			19.1753588505			19.1771196566			19.1804280882			19.1826870960			19.1844631287			19.1846268810			19.1872392684			19.1889193638			19.1893009057			19.1900397721			19.1903415009			19.1925962183			19.1944067882			19.1965906835			19.2012408692			19.2021284006			19.2035781457			19.2133517835			19.2166490830			19.2287119129			19.2325838473			19.2327135305			19.2327904576			19.2333617962			19.2347402214			19.2349132466			19.2355347234			19.2363436270			19.2375452052			19.2402786260			19.2462699223			19.2474712471			19.2525431505			19.2529204720			19.2533595381			19.2570607231			19.2599018016			19.2599212893			19.2613799130			19.2631461939			19.2633349494			19.2653331786			19.2672699199			19.2682651774			19.2687875702			19.2691611544			19.2727094247			19.2795659857			19.2800222883			19.2897864947			19.2903507686			19.2914951945			19.2955787895			19.2958743340			19.3051619839			19.3157721739			19.3198047011			19.3210342691			19.3242885087			19.3245029671			19.3256349164			19.3267359626			19.3323441158			19.3333208564			19.3349846353			19.3364683142			19.3390643562			19.3393757762			19.3398517666			19.3467952819			19.3470314441			19.3471920855			19.3503747522			19.3552883533			19.3586225756			19.3588925211			19.3598450492			19.3659150372			19.3692641547			19.3703128680			19.3713023177			19.3728431198			19.3739961241			19.3768904009			19.3797665311			19.3828422949			19.3859232507			19.3907991520			19.3908058820			19.3976012467			19.3978591471			19.3994308674			19.4014757740			19.4022068694			19.4035168430			19.4069264852			19.4099922445			19.4133061441			19.4154547687			19.4184673381			19.4202240442			19.4250061305			19.4250511673			19.4261314371			19.4270259315			19.4287670465			19.4321617331			19.4326308256			19.4355353743			19.4361146769			19.4446099571			19.4477682771			19.4516776451			19.4567516084			19.4596903578			19.4611306689			19.4628773925			19.4650086372			19.4657553833			19.4694982121			19.4719725970			19.4754465315			19.4756530817			19.4772612378			19.4830040358			19.4842650874			19.4853023066			19.4861632976			19.4901546126			19.4963056949			19.4971073588			19.4972048167			19.5115545054			19.5219678947			19.5230648047			19.5244954886			19.5251256763			19.5297500405			19.5298156817			19.5310925141			19.5350138150			19.5383302816			19.5467610218			19.5468800820			19.5476869190			19.5486645623			19.5566662238			19.5609824780			19.5613892664			19.5637813530			19.5668419535			19.5700075612			19.5741250359			19.5743844616			19.5834124357			19.5839877937			19.5892355304			19.5895903918			19.5937464482			19.5937881127			19.6000468363			19.6022814093			19.6031377481			19.6069377301			19.6191995167			19.6225450838			19.6227496496			19.6237878865			19.6245155582			19.6269255566			19.6365275846			19.6368612052			19.6385848723			19.6461119007			19.6489878457			19.6506317476			19.6545395471			19.6559132373			19.6569717062			19.6597660122			19.6602748105			19.6675717405			19.6679842205			19.6703144979			19.6718778359			19.6757424448			19.6760946446			19.6765911442			19.6784769966			19.6807698538			19.6833702548			19.6846052477			19.6953054048			19.7006463703			19.7043901125			19.7048419699			19.7057417721			19.7092326060			19.7110950329			19.7119389399			19.7126114726			19.7140723974			19.7148244757			19.7207191318			19.7229087177			19.7243237920			19.7259031820			19.7286222113			19.7339509886			19.7346344630			19.7413207014			19.7431345494			19.7473578577			19.7484674642			19.7517932208			19.7573133705			19.7575710917			19.7589166754			19.7607174204			19.7646656391			19.7669756386			19.7705945960			19.7763607625			19.7798983165			19.7813994730			19.7854567602			19.7855194834			19.7912649629			19.7940376438			19.7942555636			19.7992049161			19.7999643474			19.8025349225			19.8039566057			19.8068218315			19.8082275796			19.8093399741			19.8102411146			19.8102931983			19.8138072522			19.8139619088			19.8158908073			19.8168743011			19.8217654464			19.8274255752			19.8330407417			19.8408523504			19.8419774497			19.8422677037			19.8453507214			19.8456158047			19.8475364702			19.8548116756			19.8548331997			19.8557501581			19.8559982647			19.8650210188			19.8698912778			19.8707294302			19.8892756992			19.8917945288			19.8946536047			19.8946854156			19.8950818567			19.8963676966			19.8971066361			19.8975166633			19.8989048495			19.9030105812			19.9030544699			19.9186891821			19.9213295448			19.9326618460			19.9328326345			19.9350418900			19.9382659859			19.9402159969			19.9404644764			19.9458821842			19.9470085695			19.9481914538			19.9482768904			19.9489700425			19.9496338473			19.9499608543			19.9502158116			19.9532120687			19.9551667737			19.9602337718			19.9618637064			19.9645598994			19.9670173477			19.9697679610			19.9700436405			19.9753952753			19.9800725455			19.9806002196			19.9823405670			19.9857200875			19.9900117751			19.9900385076			19.9938275218			19.9941406956			20.0023800626			20.0052151043			20.0058754294			20.0071748740			20.0083410654			20.0106302950			20.0112218142			20.0130336872			20.0137068892			20.0163216690			20.0173060430			20.0183143767			20.0187604657			20.0224067195			20.0227715670			20.0233793666			20.0358818294			20.0449237908			20.0461743505			20.0478331571			20.0487383825			20.0540708210			20.0559792908			20.0580340796			20.0586094629			20.0609277488			20.0627290157			20.0641585307			20.0661351704			20.0700323928			20.0718873415			20.0727378710			20.0735051361			20.0764070172			20.0792984515			20.0822984062			20.0823032730			20.0823387617			20.0870156752			20.0875561662			20.0880335013			20.0917771933			20.0922352550			20.0963807225			20.0964179974			20.0974608212			20.0991090345			20.1036722968			20.1084090196			20.1129819585			20.1131502043			20.1192447933			20.1234104814			20.1267522335			20.1277133921			20.1277985392			20.1278672213			20.1278912800			20.1297476757			20.1355447363			20.1458931237			20.1477505654			20.1569330633			20.1583370657			20.1646480336			20.1658731774			20.1684330720			20.1708048562			20.1843210280			20.1883543487			20.1971290366			20.1995361336			20.1995459673			20.2021090898			20.2035646993			20.2065938686			20.2093849918			20.2152905020			20.2201975755			20.2206146499			20.2226839359			20.2227886403			20.2266364817			20.2366501002			20.2438830148			20.2454848285			20.2508943849			20.2541591309			20.2577340958			20.2587895251			20.2630022979			20.2645997797			20.2669120518			20.2700150433			20.2740562184			20.2755597359			20.2887693538			20.2889581335			20.2918666447			20.2930414509			20.2943283979			20.3004903553			20.3023326581			20.3040149246			20.3043877355			20.3087233482			20.3101530322			20.3138217591			20.3139492417			20.3147037445			20.3149798226			20.3225570326			20.3229490075			20.3239532155			20.3239747794			20.3242540145			20.3295289465			20.3302637658			20.3308202574			20.3358351933			20.3376305632			20.3399863235			20.3482722781			20.3519094508			20.3556823231			20.3566135742			20.3638312326			20.3667880958			20.3668291956			20.3713813631			20.3715170934			20.3736028817			20.3749816899			20.3749888371			20.3751307980			20.3765709536			20.3799148342			20.3802262895			20.3861615003			20.3878966735			20.3897626282			20.3990134052			20.4035320079			20.4071388409			20.4083190784			20.4085406672			20.4139851109			20.4157898950			20.4159323414			20.4172303167			20.4207527601			20.4236125304			20.4289108466			20.4305570429			20.4331901630			20.4342128712			20.4383444254			20.4433668472			20.4439382442			20.4442934976			20.4476164077			20.4497636445			20.4532424095			20.4556407148			20.4562327367			20.4569678505			20.4631412247			20.4644568183			20.4682591792			20.4693016045			20.4694361085			20.4703260553			20.4711736868			20.4716899143			20.4718792067			20.4831508945			20.4838505816			20.4912535812			20.4960872642			20.4982607620			20.5000278111			20.5008554691			20.5018196171			20.5031654265			20.5032658760			20.5084960326			20.5107888871			20.5159227338			20.5236841132			20.5266754415			20.5334307994			20.5414898291			20.5455792757			20.5551521282			20.5602914801			20.5633130173			20.5658617037			20.5706547914			20.5730361359			20.5761398328			20.5777912210			20.5784963784			20.5788795241			20.5791338066			20.5804770487			20.5810523916			20.5837214972			20.5847740185			20.5850603026			20.5929338066			20.5937544880			20.5944772978			20.5951580435			20.6017454249			20.6029783229			20.6031489191			20.6042989808			20.6096526821			20.6130626594			20.6183727858			20.6184554660			20.6203831482			20.6233772902			20.6233898807			20.6333677381			20.6436338216			20.6495151819			20.6569686601			20.6581937254			20.6599401910			20.6609070025			20.6623042392			20.6645320565			20.6657306958			20.6666683070			20.6688190349			20.6779118105			20.6797544264			20.6827400378			20.6840670026			20.6848768550			20.6863022682			20.7001096237			20.7003756721			20.7012371025			20.7018811194			20.7049984227			20.7082234076			20.7097110073			20.7135087235			20.7211280463			20.7246874063			20.7422026368			20.7427466321			20.7438545294			20.7460868520			20.7517878962			20.7522898747			20.7535246640			20.7602650037			20.7622975729			20.7656754194			20.7665825334			20.7667819185			20.7695140986			20.7703954370			20.7716729319			20.7730521337			20.7750814444			20.7794205755			20.7835255326			20.7868250845			20.7910419630			20.7927043704			20.7929724098			20.7937633824			20.7952064351			20.8037716824			20.8040655988			20.8082185722			20.8111980554			20.8148455492			20.8180638402			20.8196163295			20.8256936783			20.8289840083			20.8300599159			20.8367427530			20.8372719383			20.8380011616			20.8395320701			20.8451379664			20.8472645425			20.8541183662			20.8545617025			20.8560118552			20.8562858429			20.8581759508			20.8583237951			20.8598173009			20.8621082729			20.8640610365			20.8669436673			20.8672554809			20.8708539187			20.8710900960			20.8713011645			20.8748124417			20.8784106841			20.8796387594			20.8811455402			20.8829740104			20.8853891846			20.8853953610			20.8876795251			20.8917289056			20.8918133282			20.8919607302			20.8924147591			20.8956555002			20.9005583249			20.9024300541			20.9025486463			20.9037327435			20.9076499202			20.9094604714			20.9160527021			20.9181906396			20.9249905853			20.9281317926			20.9297982643			20.9308696388			20.9308784296			20.9336572302			20.9427083046			20.9434386364			20.9451562281			20.9473005131			20.9489632813			20.9544655017			20.9551353511			20.9572567952			20.9575721427			20.9731618913			20.9735379048			20.9795994910			20.9801733946			20.9805494580			20.9826515718			20.9828011464			20.9846892320			20.9877759204			20.9899013494			20.9925812678			20.9925918127			20.9941913622			21.0055848550			21.0095220662			21.0106641525			21.0107818466			21.0135503233			21.0147581179			21.0171362001			21.0177063408			21.0236697089			21.0243003287			21.0340286000			21.0347343318			21.0390552595			21.0409541091			21.0411562722			21.0412006445			21.0423786116			21.0463799270			21.0475856525			21.0514165921			21.0549448155			21.0617486549			21.0641783010			21.0645210151			21.0761631474			21.0774452988			21.0806776466			21.0810087701			21.0825095007			21.0831961784			21.0853444818			21.0875988631			21.0902073303			21.0917841159			21.0941041217			21.0948271217			21.1000975058			21.1004208713			21.1042905721			21.1051351928			21.1124012841			21.1130219947			21.1173186706			21.1250296918			21.1275841452			21.1276118715			21.1334226104			21.1382648076			21.1399210619			21.1431488561			21.1433291736			21.1502063488			21.1503903301			21.1516342514			21.1534843321			21.1563336803			21.1582931273			21.1594241915			21.1611455867			21.1624845165			21.1628515078			21.1722248313			21.1754638645			21.1774767112			21.1777532446			21.1807477912			21.1859811586			21.1864418433			21.1865734786			21.1913757683			21.1914324061			21.1941736871			21.1944621648			21.1950798770			21.2006268549			21.2010500777			21.2064161635			21.2074209672			21.2080386566			21.2087271336			21.2206252620			21.2207712195			21.2211447254			21.2243508359			21.2253036304			21.2341003402			21.2343306869			21.2343316454			21.2356505337			21.2437328419			21.2447545313			21.2463492727			21.2513982816			21.2533349195			21.2567169282			21.2623133168			21.2625237323			21.2634076071			21.2673637542			21.2701441905			21.2751004261			21.2781455061			21.2831490712			21.2852397883			21.2873523218			21.2928679731			21.2941525176			21.2956927985			21.2957794648			21.3002240939			21.3013634629			21.3041931358			21.3070539468			21.3091062545			21.3111190348			21.3149915061			21.3154404100			21.3155165502			21.3174319188			21.3178071884			21.3178637548			21.3200665107			21.3291036686			21.3389372427			21.3401942550			21.3547930898			21.3561922110			21.3628636381			21.3629368212			21.3632505377			21.3646193932			21.3662027916			21.3802351244			21.3830693760			21.3866751731			21.3868756148			21.3880236925			21.3911819698			21.3957446391			21.4118523700			21.4131635712			21.4144104641			21.4195984240			21.4202710081			21.4203015009			21.4259267384			21.4267778329			21.4268389960			21.4293312408			21.4295491791			21.4354211046			21.4371240171			21.4384980406			21.4396631230			21.4411991076			21.4414121293			21.4435021551			21.4455757433			21.4489189985			21.4504022341			21.4569758584			21.4572962354			21.4733834510			21.4769915070			21.4785101567			21.4805711517			21.4827383635			21.4837492670			21.4864305475			21.4896787460			21.4922200302			21.4932644928			21.4986837958			21.4992634584			21.5014144874			21.5038493981			21.5052090926			21.5053066102			21.5063616093			21.5105175093			21.5118040136			21.5134800934			21.5233212622			21.5243849256			21.5248065941			21.5286312321			21.5314352142			21.5359342091			21.5382297738			21.5386404204			21.5393514982			21.5441621123			21.5451948677			21.5453748150			21.5477085500			21.5483915378			21.5585169354			21.5702154529			21.5772124731			21.5773306519			21.5773854729			21.5821283864			21.5835649310			21.5900763544			21.5963457137			21.6033023359			21.6108387948			21.6135304833			21.6241429697			21.6345908633			21.6360457682			21.6400176943			21.6407432425			21.6506846654			21.6543279430			21.6615477792			21.6682418484			21.6722261676			21.6760977376			21.6867398029			21.6868737167			21.6913649433			21.6983163469			21.6983181400			21.6983974783			21.7001990527			21.7033536522			21.7064274837			21.7093249768			21.7133065300			21.7135582934			21.7200244904			21.7239204688			21.7256340816			21.7276009009			21.7320528668			21.7323982838			21.7332551613			21.7417786320			21.7443882820			21.7489484768			21.7518569511			21.7538258635			21.7540741047			21.7552864600			21.7561831542			21.7570307886			21.7586499179			21.7594602508			21.7655382730			21.7694979238			21.7734172061			21.7807549826			21.7825462292			21.7828790791			21.7854066170			21.7889038485			21.7900525944			21.7927230345			21.7934164118			21.7956526750			21.8094187065			21.8134978014			21.8175812775			21.8242725321			21.8263600538			21.8269087350			21.8324089391			21.8347914664			21.8384960532			21.8454087571			21.8521109707			21.8524155156			21.8553998800			21.8657120804			21.8697274222			21.8699280522			21.8710848101			21.8725392712			21.8731102060			21.8741775608			21.8770512627			21.8803302510			21.8910333123			21.8926293283			21.8926824210			21.8968796096			21.8972455547			21.9109264830			21.9177664950			21.9220350024			21.9247620879			21.9309877315			21.9335372199			21.9351327101			21.9463647965			21.9514950634			21.9526476831			21.9543867352			21.9549814313			21.9582325749			21.9584036362			21.9711306454			21.9745785296			21.9764445790			21.9766498066			21.9781622602			21.9789608009			21.9818515611			21.9823879353			21.9824648280			21.9832568360			21.9838462227			21.9848009898			21.9868763090			21.9930993599			21.9966315991			21.9995802876			22.0048491208			22.0113513498			22.0135062656			22.0163472472			22.0188835255			22.0297346660			22.0338772206			22.0403640034			22.0472261910			22.0528997216			22.0529215567			22.0590858725			22.0626624470			22.0628802812			22.0743220578			22.0747899185			22.0791757345			22.0867936486			22.0928404109			22.0938376510			22.0978335567			22.0987312692			22.1073295166			22.1079776727			22.1111920310			22.1113752621			22.1150999245			22.1164056563			22.1190454430			22.1228018319			22.1253652110			22.1262740735			22.1311944226			22.1351111038			22.1351134804			22.1373837416			22.1387696093			22.1417575996			22.1471873296			22.1476788274			22.1497912513			22.1519963039			22.1629413353			22.1723717214			22.1751633348			22.1754172594			22.1822573294			22.1876682331			22.1904502102			22.1912694898			22.1955840961			22.1994271365			22.2086123259			22.2105270315			22.2166857501			22.2243780817			22.2287101021			22.2291484875			22.2315975935			22.2331343463			22.2397638918			22.2465210555			22.2495507827			22.2555280536			22.2602123326			22.2608394104			22.2639015857			22.2639787292			22.2654285924			22.2679250143			22.2685168451			22.2715614677			22.2720052998			22.2748409654			22.2779455710			22.2798767303			22.2838415058			22.2861169095			22.2900394320			22.2962542501			22.2996948660			22.3087027062			22.3092713565			22.3124624036			22.3137258285			22.3178124837			22.3181075879			22.3188947406			22.3279900911			22.3318859856			22.3347441596			22.3355562602			22.3419015104			22.3452687593			22.3503412403			22.3552987939			22.3552987975			22.3556388268			22.3557157244			22.3591325769			22.3594186179			22.3606250853			22.3629327900			22.3641121101			22.3642237217			22.3644642936			22.3647949604			22.3678110449			22.3844548235			22.3868148092			22.3895698272			22.3927132519			22.3988609142			22.3996994585			22.4003444272			22.4029387120			22.4058978517			22.4132764590			22.4148431286			22.4204544824			22.4213469173			22.4276974166			22.4289814518			22.4448492538			22.4454312156			22.4477616753			22.4489324186			22.4557610204			22.4643413658			22.4646152219			22.4672465088			22.4694770006			22.4728362168			22.4737446420			22.4745034792			22.4778397124			22.4791951904			22.4792329640			22.4847761953			22.4890887561			22.4957742984			22.5004366337			22.5019602097			22.5072623469			22.5103743209			22.5160896397			22.5202113331			22.5240141952			22.5245251379			22.5339596191			22.5426563972			22.5427399504			22.5428516955			22.5482644991			22.5552151452			22.5561067748			22.5624938741			22.5626289423			22.5643920296			22.5693753465			22.5715424526			22.5769521752			22.5850831853			22.5863927290			22.5904853029			22.5905654389			22.5931100328			22.5933505054			22.6058610350			22.6077415374			22.6084192880			22.6138290247			22.6162825321			22.6163987715			22.6165689468			22.6248423918			22.6307045975			22.6328636286			22.6385677021			22.6391294250			22.6414287442			22.6421295208			22.6461541208			22.6469434764			22.6636594150			22.6650527669			22.6664486533			22.6667685025			22.6707281938			22.6708327917			22.6708482313			22.6743007280			22.6761668583			22.6776367709			22.6776989133			22.6777064213			22.6822169849			22.6844694506			22.6899968765			22.6902250525			22.6964433362			22.7022783574			22.7202802800			22.7226104086			22.7243578547			22.7250221407			22.7274953158			22.7288842043			22.7320590926			22.7373415203			22.7395479382			22.7398458804			22.7459992109			22.7556345930			22.7599897669			22.7644276553			22.7657456415			22.7791880999			22.7807260580			22.7822290769			22.7832970676			22.7834187473			22.7849317186			22.7908452973			22.7916171546			22.7942387470			22.7976319565			22.8015305387			22.8028855974			22.8090851657			22.8209621859			22.8311332903			22.8322198036			22.8339601356			22.8402478875			22.8456106172			22.8490599120			22.8500819671			22.8506560533			22.8554362482			22.8727513486			22.8755063426			22.8800677363			22.8817763660			22.8819672431			22.8835594607			22.8860937328			22.8923713956			22.8945229900			22.9088987350			22.9148359992			22.9163453033			22.9184985749			22.9185491672			22.9219528978			22.9250015328			22.9277937655			22.9306913492			22.9334158468			22.9420749364			22.9463012468			22.9504708539			22.9512065655			22.9555980834			22.9677943012			22.9766736082			22.9769779720			22.9861174310			22.9904194367			22.9910006774			22.9941990539			22.9957745132			22.9964574091			22.9980360332			23.0033970912			23.0054148004			23.0118226052			23.0123666213			23.0147154635			23.0173166115			23.0231454762			23.0260898510			23.0272758265			23.0302860633			23.0317304919			23.0344889574			23.0351391673			23.0358610522			23.0371376533			23.0383391299			23.0428201149			23.0428294339			23.0543093928			23.0601793292			23.0605819160			23.0611336333			23.0673064760			23.0678185236			23.0714913244			23.0715392927			23.0722430529			23.0785357003			23.0835186044			23.0950564569			23.0964439345			23.1013258072			23.1024046271			23.1032481133			23.1050102299			23.1110590984			23.1129330613			23.1149837800			23.1194543238			23.1249748149			23.1256687450			23.1264800867			23.1319605100			23.1322534052			23.1411613533			23.1411613781			23.1419605988			23.1426536831			23.1431207611			23.1445504203			23.1455146786			23.1477736707			23.1494073998			23.1524381242			23.1662862212			23.1670116568			23.1682025140			23.1720810656			23.1746396714			23.1759477534			23.1769396262			23.1845866507			23.1880745583			23.1923735955			23.2023449505			23.2034939629			23.2041960603			23.2074884725			23.2082395083			23.2125011850			23.2214723666			23.2231883871			23.2285540095			23.2321509805			23.2384023530			23.2398806910			23.2398806988			23.2398807207			23.2430832501			23.2549557972			23.2556291684			23.2579766232			23.2607389187			23.2630668131			23.2737981834			23.2802134329			23.2874992941			23.2946237309			23.3156215801			23.3186688056			23.3352094931			23.3355972454			23.3403685506			23.3417359151			23.3426180211			23.3433540551			23.3495771793			23.3581001914			23.3669768739			23.3674243502			23.3788517697			23.3803254907			23.3815013933			23.3874400074			23.3947225151			23.3980504832			23.4036577184			23.4054280331			23.4058771457			23.4168510274			23.4183218754			23.4206871007			23.4263189683			23.4334530118			23.4398735691			23.4400814523			23.4423759374			23.4438230178			23.4523958426			23.4586890056			23.4605233940			23.4633428942			23.4686471930			23.4695172848			23.4722453503			23.4728076161			23.4761914172			23.4785820825			23.4789611764			23.4794713477			23.4834605246			23.4915690045			23.4918053993			23.4938485216			23.4992188583			23.5103284658			23.5132374763			23.5202665437			23.5211532770			23.5300159699			23.5318964258			23.5322642260			23.5397073131			23.5421665690			23.5458281139			23.5516938500			23.5531016212			23.5563298179			23.5571310495			23.5791733560			23.5852314279			23.5855283847			23.5857859665			23.5873145303			23.5916418673			23.5943421013			23.5960946586			23.5993306726			23.6124838732			23.6158677230			23.6198452717			23.6259854030			23.6294371403			23.6331501243			23.6345145893			23.6464286835			23.6466580571			23.6503569610			23.6509517223			23.6520544614			23.6544924651			23.6635088858			23.6658366186			23.6658554641			23.6715376091			23.6736976611			23.6745149678			23.6772168230			23.6787062881			23.6834503569			23.6868362602			23.6890281667			23.6920861013			23.6951445699			23.7050852491			23.7098123344			23.7099484969			23.7176037029			23.7229240145			23.7285163421			23.7357493136			23.7362057134			23.7444756305			23.7516618394			23.7567424895			23.7577497486			23.7737252596			23.7788890679			23.7805960349			23.7883021830			23.7996347071			23.8020521915			23.8109435252			23.8304994699			23.8386883565			23.8465058501			23.8481509734			23.8496454306			23.8530947428			23.8534717207			23.8570565297			23.8572788460			23.8594831658			23.8596128236			23.8612354647			23.8667784504			23.8708865222			23.8740479889			23.8756316005			23.8821550686			23.8891767723			23.8919395442			23.8941897799			23.8965010175			23.9090753250			23.9218369666			23.9279937012			23.9290819597			23.9296140281			23.9339799620			23.9500529678			23.9580403403			23.9805309942			23.9829925332			23.9844741630			23.9926953379			23.9977077338			24.0013082092			24.0049025602			24.0050977556			24.0101410569			24.0108965385			24.0144169344			24.0213653923			24.0223152337			24.0417630758			24.0477906792			24.0510235147			24.0566200217			24.0591942114			24.0793649233			24.0849482887			24.0854313463			24.0910803308			24.0915726515			24.0932646238			24.1052171954			24.1151104940			24.1159035131			24.1237859072			24.1252290453			24.1290035567			24.1445035585			24.1474115428			24.1609323565			24.1613129040			24.1616888531			24.1648019848			24.1748606569			24.1772846909			24.1774325044			24.1815101119			24.1873208397			24.1986914967			24.1988442855			24.2017091527			24.2062345264			24.2090932458			24.2125394742			24.2132429605			24.2166007438			24.2186027541			24.2290468497			24.2307608273			24.2321092533			24.2326809633			24.2415208884			24.2533513816			24.2576773874			24.2634920795			24.2706225267			24.2788833399			24.2856766856			24.2883044875			24.2949076396			24.3009098479			24.3034099775			24.3205672293			24.3219086224			24.3229496327			24.3266901478			24.3314977515			24.3406922030			24.3408678489			24.3420767080			24.3422607663			24.3544980389			24.3602212346			24.3905095654			24.3931819209			24.3968290764			24.4106884918			24.4121911902			24.4194664829			24.4207064881			24.4269640215			24.4283372174			24.4302075282			24.4337582168			24.4337758171			24.4374019700			24.4410830724			24.4422382924			24.4441342435			24.4460360207			24.4497863527			24.4530490836			24.4579371036			24.4654492442			24.4674292706			24.4783815011			24.4853037933			24.4956554926			24.4975505703			24.4984725544			24.5110718178			24.5157104476			24.5180510250			24.5265223103			24.5296754952			24.5450938099			24.5605448892			24.5667052843			24.5696705964			24.5704280747			24.5741336006			24.5757444937			24.5763155649			24.5767229204			24.5805995556			24.5820167053			24.5842015210			24.5972494426			24.6066556369			24.6158383884			24.6163801792			24.6182115257			24.6249782780			24.6261320730			24.6301040627			24.6482154722			24.6493001471			24.6521390281			24.6523123265			24.6553631481			24.6608074392			24.6645418317			24.6698561064			24.6854362155			24.6856693115			24.7228069498			24.7282584580			24.7297685672			24.7391579948			24.7406262565			24.7425295267			24.7479444644			24.7504892181			24.7506203993			24.7566241746			24.7569425449			24.7738214528			24.7804987546			24.7821459117			24.7939630908			24.7945114667			24.7973165260			24.8068691754			24.8106133820			24.8124413365			24.8160642421			24.8186164587			24.8270013536			24.8297155179			24.8312826528			24.8354214891			24.8380854641			24.8417199446			24.8498450415			24.8521678239			24.8521956645			24.8560245107			24.8599121691			24.8650647794			24.8724353761			24.8724353849			24.8831840358			24.8859958655			24.8922983736			24.8928338891			24.8953308442			24.8953348648			24.8990278770			24.9012642371			24.9013892634			24.9027305884			24.9102511686			24.9117779502			24.9136747627			24.9141821785			24.9200221501			24.9211033435			24.9272405777			24.9274445903			24.9388109719			24.9396359050			24.9426298584			24.9426298904			24.9428181947			24.9445032155			24.9455754651			24.9465358479			24.9526891108			24.9528863744			24.9565329035			24.9572455177			24.9578760705			24.9617200013			24.9895647459			24.9942764567			24.9957562290			24.9960840412			24.9960840482			24.9960840782			24.9960840830			24.9978477981			25.0017342039			25.0022754739			25.0075675899			25.0118537882			25.0158653996			25.0181310566			25.0199347476			25.0368730509			25.0420711239			25.0473079442			25.0495969780			25.0504143350			25.0534812831			25.0535380002			25.0573927586			25.0739754556			25.0808724638			25.0811321642			25.0867870672			25.0910698263			25.0960416428			25.0976674147			25.1031669320			25.1031669775			25.1031669816			25.1126538988			25.1132291198			25.1176609807			25.1188744873			25.1228520677			25.1260723802			25.1275434574			25.1295757110			25.1319911871			25.1353326607			25.1415738333			25.1449539372			25.1455290590			25.1580399093			25.1601697351			25.1606897687			25.1612585284			25.1619243521			25.1642192049			25.1645126873			25.1684066872			25.1784832825			25.1819940987			25.1866672224			25.1888597674			25.2069083183			25.2096102344			25.2100916552			25.2177934639			25.2179287102			25.2254550642			25.2254550737			25.2282972105			25.2351154674			25.2397635756			25.2398436458			25.2401434333			25.2438463909			25.2449845635			25.2456541492			25.2477449097			25.2486549845			25.2493869922			25.2529564335			25.2581274432			25.2611366187			25.2674630257			25.2772353678			25.2846155010			25.3017761466			25.3046012507			25.3050433834			25.3143920186			25.3337054011			25.3375296843			25.3405934236			25.3442882484			25.3589162316			25.3591331620			25.3600036888			25.3737924419			25.3891076579			25.3908533552			25.3957285994			25.3989613740			25.4102846997			25.4119535251			25.4169317480			25.4211585946			25.4246804248			25.4323598408			25.4512174202			25.4542184439			25.4579852472			25.4743065365			25.4792741882			25.4807095350			25.4840082544			25.4845543790			25.4879856694			25.4969939082			25.5009891754			25.5082233832			25.5114460702			25.5174910614			25.5243271659			25.5283952304			25.5306310305			25.5332176487			25.5398903555			25.5413488356			25.5438097391			25.5467062380			25.5637679862			25.5695370253			25.5729545216			25.5930357754			25.5973534982			25.5980687382			25.6025123491			25.6092116042			25.6141264752			25.6142276760			25.6195526764			25.6209509090			25.6243519623			25.6257782978			25.6301856269			25.6314635122			25.6420512973			25.6612571078			25.6724389282			25.6751707332			25.6866103066			25.6868708013			25.6929226117			25.7057130402			25.7069621046			25.7207199231			25.7249561414			25.7290653641			25.7397348437			25.7412641406			25.7439096185			25.7443103967			25.7625433051			25.7680395458			25.7686054294			25.7759007148			25.7934644966			25.8007124220			25.8021943722			25.8191160665			25.8244459827			25.8371914749			25.8392384544			25.8418330407			25.8526201495			25.8593025036			25.8670668080			25.8675735302			25.8848474525			25.8893652714			25.9402687307			25.9410261527			25.9411784517			25.9478766756			25.9566318903			25.9578544418			25.9603093164			25.9649287585			25.9726691830			25.9877468737			25.9899717218			26.0023801904			26.0065983129			26.0099980987			26.0375610190			26.0378136170			26.0418062235			26.0538048652			26.0592972575			26.0611677564			26.0624955219			26.0626805695			26.0810958218			26.0890322087			26.0890322841			26.0906940800			26.0907118858			26.1030177879			26.1110447046			26.1188062413			26.1204397952			26.1206080261			26.1274828288			26.1291950379			26.1380611929			26.1436208072			26.1521485450			26.1555928281			26.1592088190			26.1715002667			26.1737771753			26.1743064881			26.1807641414			26.1823428623			26.1833281192			26.1913061663			26.1969111152			26.2012962484			26.2078710681			26.2110504036			26.2121445595			26.2207333801			26.2248444756			26.2382685845			26.2471686761			26.2521885744			26.2648631045			26.2722563493			26.2800915785			26.2954590472			26.3091548981			26.3145025150			26.3185516933			26.3292163508			26.3302454168			26.3365992189			26.3640808868			26.3842502036			26.3872790599			26.3892285212			26.3929196477			26.4246987729			26.4259348307			26.4291677607			26.4295748062			26.4442277027			26.4532508766			26.4572560459			26.4740810288			26.4873812580			26.4932045111			26.5087431105			26.5134875200			26.5171381925			26.5267883854			26.5278939018			26.5613947336			26.5654721377			26.5936529928			26.6149957920			26.6223776299			26.6291469874			26.6320314740			26.6463010175			26.6489410962			26.6491986751			26.6557283180			26.6564272829			26.6615989416			26.6655324831			26.6690796094			26.6703306210			26.6713203719			26.6721922886			26.6787633874			26.6903393747			26.7033878745			26.7042917875			26.7087714795			26.7479595459			26.7531547619			26.7561162404			26.7620861149			26.7620861781			26.7620862140			26.7623848594			26.7625941822			26.7626060834			26.7630084669			26.7793028463			26.7806933341			26.7818873098			26.7907364331			26.8008442711			26.8018796991			26.8119289474			26.8128852983			26.8145208910			26.8209931155			26.8211846995			26.8215841752			26.8243254846			26.8340004538			26.8493132635			26.8523313651			26.8524847694			26.8626617794			26.8858190230			26.8858961535			26.8870349039			26.9023795802			26.9318782420			26.9489175075			26.9489175454			26.9531533294			26.9535691241			26.9653531100			26.9874951410			26.9904353161			27.0141743896			27.0164290177			27.0229411540			27.0661915127			27.0773130376			27.0878099397			27.1093744784			27.1202267386			27.1221801661			27.1310205518			27.1380334869			27.1425059605			27.1447716848			27.1603474960			27.1715879357			27.1754515258			27.1825564126			27.1918152721			27.1922232085			27.1987165859			27.2038129225			27.2047220446			27.2088085832			27.2096563314			27.2134392695			27.2145380888			27.2154340983			27.2285234957			27.2324680821			27.2344708539			27.2467533779			27.2497801353			27.2511557842			27.2562861356			27.2804722290			27.2848118443			27.2874658670			27.2880248592			27.2880249566			27.2880250061			27.2880250573			27.2880251707			27.2897017994			27.2923615557			27.2925586743			27.3055389887			27.3155214415			27.3165131188			27.3243557516			27.3303082505			27.3365711939			27.3377311691			27.3383393502			27.3417474753			27.3424571859			27.3464030507			27.3713835567			27.3715898647			27.4046676574			27.4185596595			27.4251396386			27.4251398121			27.4251398363			27.4326176005			27.4376029147			27.4636739132			27.4726567205			27.4804113735			27.4968803283			27.4985710018			27.4990199583			27.5341425383			27.5609067473			27.5688507768			27.5947886201			27.6058564013			27.6095625323			27.6095625489			27.6095625629			27.6258766640			27.6293061639			27.6373105712			27.6470982960			27.6482303931			27.6511863265			27.6531559655			27.6634586105			27.6719125963			27.6943560040			27.6945725025			27.6984449415			27.7107461463			27.7372911660			27.7559630548			27.7651367319			27.7911765981			27.7926244013			27.8513774265			27.8723250927			27.8761291058			27.8812075878			27.9034431855			27.9119883822			27.9137941561			27.9169423325			27.9288703376			27.9538285234			27.9610819284			27.9616427786			27.9685663718			27.9698754692			27.9792523165			28.0115153856			28.0115153886			28.0115154670			28.0115155614			28.0167687543			28.0181195604			28.0268259150			28.0427468411			28.0440722272			28.0632643701			28.0744501147			28.0801125161			28.0836100600			28.0982690470			28.0986614784			28.1260704767			28.1313405871			28.1440109315			28.1545348208			28.1659386028			28.1800842919			28.1836595135			28.1862094076			28.1977338725			28.2075246646			28.2154314464			28.2252007049			28.2254693645			28.2310044314			28.2445256699			28.2524964111			28.2563839846			28.2591127858			28.2744211778			28.2886807548			28.3012426204			28.3087907120			28.3368683428			28.3647663019			28.3673247756			28.3673248678			28.3673249375			28.3673249735			28.3713802607			28.3823135106			28.3978755153			28.4006251879			28.4201067657			28.4231946768			28.4716736270			28.4829971217			28.4944018801			28.5064660242			28.5259500353			28.5328658701			28.5370333700			28.5390313612			28.5397838891			28.5505164256			28.5531244805			28.5688012030			28.5747447584			28.5777610934			28.5928944869			28.6146881839			28.6409030471			28.6510340903			28.6661886603			28.6815496872			28.6942430839			28.6964586921			28.6991806315			28.7042261313			28.7228873717			28.7438679076			28.7555706065			28.7633414297			28.7851428824			28.7984651865			28.8004537860			28.8027839300			28.8249028748			28.8339144973			28.8460485436			28.8477770341			28.8950361003			28.8982219128			28.8982220075			28.8982221289			28.8982221808			28.8982225560			28.9068186809			28.9113196983			28.9154369590			28.9201677526			28.9514931679			28.9618831366			28.9984520116			29.0077117468			29.0237675168			29.0315473970			29.0349412911			29.0467124208			29.0565023830			29.0633367696			29.0839239423			29.0901627954			29.1126874984			29.1192426366			29.1197352529			29.1281181797			29.1433640668			29.1438163160			29.1550117815			29.1575409503			29.1687614218			29.1699049382			29.2023284464			29.2059697279			29.2145781128			29.2145782303			29.2145783762			29.2145785380			29.2145788352			29.2514744947			29.2656658047			29.3138350104			29.3152522874			29.3376941560			29.3376949081			29.3504856704			29.3713846591			29.3757036911			29.3872173762			29.3953402097			29.4002930670			29.4081897030			29.4091123236			29.4513121634			29.5048395719			29.5144216257			29.5490366135			29.5580282847			29.5615788806			29.5725400183			29.5908831409			29.5938736131			29.6073110946			29.6120622523			29.6506465039			29.6555433589			29.6761255696			29.7216239311			29.7230278809			29.7270231798			29.7542332502			29.7611611982			29.7739883826			29.7854700241			29.7947863636			29.8117184902			29.8843386881			29.9221153294			29.9520492724			29.9767957688			29.9919579556			30.0651766821			30.0828133507			30.1064173824			30.1509255736			30.1560155219			30.1902910333			30.2090548344			30.2154103727			30.2165901099			30.2487852358			30.2656767755			30.3329168074			30.3622777532			30.4266626584			30.4329809071			30.4451634939			30.4483440296			30.4574859953			30.4747111386			30.4835405175			30.5302825063			30.5322163353			30.5454271854			30.5512447598			30.5551538036			30.5655518526			30.5848395335			30.5973863165			30.6143079410			30.6162636962			30.6420508386			30.6680962207			30.6759523468			30.6763751464			30.6812106994			30.7121398209			30.7267739417			30.7318525647			30.7338680179			30.7338684268			30.7338688162			30.7338688269			30.7338691530			30.7338691794			30.7419301672			30.7472954620			30.7599509121			30.7769053624			30.7977722677			30.8015853942			30.8107030504			30.8177772615			30.8325305595			30.8337711868			30.8427731497			30.8547521382			30.8563635038			30.8627177807			30.8975470831			30.8978212709			30.9289571458			30.9603018939			30.9846010273			31.0077892618			31.0139472580			31.0440844031			31.0740821080			31.0823113940			31.1373076993			31.1984030176			31.2448229458			31.2493403293			31.2880764975			31.3032630555			31.3318933141			31.3898976251			31.4199001626			31.4491199795			31.4559194738			31.4661571614			31.4661572878			31.4661574865			31.4661579473			31.4661581954			31.4661582538			31.4661587295			31.4661588506			31.4667909662			31.5028690854			31.5188851108			31.5269227448			31.5269230765			31.5269232393			31.5269239461			31.5269244795			31.5269252583			31.5371198322			31.5424784162			31.5604305692			31.5721884752			31.5820036718			31.6009998144			31.6677466829			31.6832300807			31.6855214829			31.6856506043			31.6856512251			31.6856514854			31.6856515155			31.6856516616			31.6856518891			31.6856529287			31.7199022285			31.7273814665			31.7805525308			31.8016182778			31.8049622923			31.8072572688			31.8084516979			31.8095386323			31.8109538566			31.8196656491			31.8196660265			31.8196667628			31.8196669085			31.8196672586			31.8196672729			31.8196673070			31.8196674402			31.8196682063			31.8205178221			31.8438481094			31.8583057922			31.8941943692			31.9127848453			31.9480382832			31.9567177758			31.9707470231			31.9802024455			32.0247610738			32.0247615482			32.0247616484			32.0247627645			32.0300714717			32.0379782783			32.0469794329			32.0837195121			32.1088787939			32.1118042255			32.1769580876			32.1991339538			32.2699101397			32.3000837405			32.3041698680			32.3387026703			32.3783567923			32.4670791768			32.4710970379			32.4809537822			32.5125464082			32.6761795418			32.7261207562			32.7594160640			32.8050045509			32.8520541168			32.8580893047			33.0522044332			33.1476253644			33.1505530311			33.1533741667			33.3727040759			33.4872135097			33.4928392935			33.5455091107			33.5644743260			33.7202599709			33.7784898783			33.9175834023			33.9667278812			33.9712727816			34.2608296908			34.7969501863			35.0422066472			35.5299859985			35.9057130673			35.9438751769			36.8384686523			36.9703899529			37.1391049149			37.3094347741			37.3094522544			37.3094549251			37.3593137316			37.4301667694			37.4889862112			37.9315190794			

==> anc/fig7_k73.txt <==
x:
50.000			51.000			52.000			48.000			50.000			49.000			53.000			52.000			51.000			52.000			54.000			54.000			49.000			56.000			53.000			55.000			57.000			52.000			55.000			58.000			50.000			51.000			54.000			59.000			56.000			53.000			60.000			54.000			67.000			68.000			66.000			69.000			69.000			68.000			54.000			53.000			59.000			70.000			67.000			53.000			70.000			65.000			58.000			57.000			60.000			61.000			66.000			51.000			61.000			71.000			64.000			55.000			65.000			71.000			62.000			63.000			56.000			55.000			64.000			80.000			79.000			72.000			81.000			82.000			80.000			57.000			79.000			62.000			63.000			52.000			52.000			78.000			73.000			72.000			78.000			77.000			50.000			77.000			54.000			56.000			78.000			77.000			74.000			76.000			58.000			81.000			82.000			83.000			84.000			75.000			80.000			68.000			69.000			79.000			67.000			73.000			76.000			66.000			51.000			78.000			57.000			65.000			77.000			59.000			76.000			70.000			56.000			75.000			62.000			56.000			76.000			57.000			53.000			63.000			75.000			58.000			64.000			75.000			62.000			63.000			55.000			55.000			74.000			54.000			76.000			53.000			64.000			61.000			71.000			60.000			61.000			56.000			75.000			47.000			74.000			46.000			47.000			48.000			48.000			59.000			53.000			49.000			81.000			82.000			83.000			84.000			85.000			86.000			80.000			52.000			79.000			74.000			60.000			73.000			78.000			55.000			65.000			55.000			77.000			54.000			66.000			71.000			67.000			72.000			49.000			70.000			74.000			54.000			76.000			53.000			73.000			63.000			57.000			69.000			73.000			73.000			74.000			58.000			56.000			75.000			62.000			74.000			73.000			68.000			64.000			68.000			74.000			69.000			65.000			72.000			65.000			50.000			72.000			56.000			50.000			59.000			54.000			67.000			61.000			48.000			54.000			75.000			52.000			60.000			66.000			58.000			73.000			51.000			55.000			53.000			55.000			66.000			72.000			64.000			63.000			56.000			62.000			59.000			50.000			60.000			57.000			61.000			71.000			61.000			60.000			75.000			58.000			72.000			51.000			67.000			65.000			49.000			66.000			63.000			71.000			51.000			74.000			54.000			52.000			72.000			50.000			76.000			73.000			62.000			64.000			57.000			59.000			60.000			55.000			64.000			71.000			52.000			46.000			58.000			73.000			44.000			47.000			72.000			51.000			59.000			70.000			81.000			82.000			83.000			84.000			85.000			86.000			87.000			88.000			80.000			79.000			78.000			77.000			76.000			70.000			77.000			51.000			46.000			59.000			72.000			45.000			68.000			52.000			75.000			71.000			71.000			52.000			55.000			53.000			58.000			48.000			74.000			54.000			56.000			58.000			67.000			65.000			63.000			48.000			71.000			58.000			72.000			57.000			73.000			69.000			49.000			61.000			58.000			60.000			66.000			70.000			64.000			62.000			60.000			59.000			58.000			70.000			55.000			57.000			72.000			52.000			54.000			69.000			53.000			50.000			61.000			50.000			57.000			63.000			62.000			49.000			56.000			70.000			57.000			71.000			70.000			59.000			59.000			53.000			71.000			67.000			56.000			55.000			68.000			61.000			57.000			58.000			63.000			79.000			69.000			55.000			51.000			71.000			56.000			51.000			54.000			57.000			65.000			69.000			62.000			69.000			56.000			62.000			68.000			64.000			66.000			81.000			53.000			47.000			67.000			60.000			70.000			77.000			70.000			48.000			57.000			69.000			56.000			68.000			65.000			53.000			64.000			66.000			79.000			60.000			65.000			49.000			80.000			56.000			78.000			70.000			61.000			70.000			67.000			77.000			57.000			58.000			55.000			61.000			59.000			58.000			52.000			68.000			68.000			66.000			60.000			63.000			67.000			78.000			59.000			76.000			61.000			54.000			62.000			54.000			65.000			69.000			61.000			62.000			56.000			69.000			60.000			57.000			56.000			75.000			63.000			76.000			60.000			69.000			67.000			67.000			68.000			52.000			59.000			75.000			55.000			58.000			74.000			53.000			60.000			77.000			61.000			55.000			68.000			69.000			63.000			57.000			51.000			49.000			62.000			64.000			54.000			62.000			66.000			65.000			63.000			70.000			64.000			67.000			59.000			58.000			73.000			68.000			71.000			76.000			54.000			81.000			82.000			83.000			63.000			66.000			68.000			65.000			74.000			66.000			56.000			69.000			55.000			78.000			67.000			64.000			54.000			65.000			55.000			50.000			72.000			61.000			60.000			54.000			52.000			51.000			68.000			56.000			60.000			79.000			57.000			73.000			56.000			55.000			75.000			80.000			72.000			52.000			59.000			52.000			70.000			50.000			69.000			53.000			68.000			67.000			63.000			71.000			64.000			62.000			62.000			57.000			66.000			75.000			60.000			61.000			46.000			74.000			58.000			69.000			66.000			65.000			59.000			47.000			63.000			72.000			61.000			71.000			64.000			70.000			49.000			67.000			73.000			56.000			64.000			57.000			57.000			53.000			53.000			58.000			74.000			48.000			62.000			77.000			55.000			50.000			58.000			50.000			73.000			51.000			60.000			53.000			63.000			56.000			59.000			69.000			54.000			71.000			62.000			55.000			72.000			55.000			58.000			68.000			61.000			79.000			70.000			56.000			57.000			68.000			76.000			57.000			69.000			72.000			69.000			59.000			68.000			66.000			44.000			49.000			68.000			67.000			71.000			52.000			65.000			76.000			60.000			42.000			43.000			44.000			55.000			56.000			74.000			75.000			60.000			70.000			52.000			58.000			70.000			58.000			55.000			65.000			61.000			59.000			54.000			45.000			47.000			75.000			73.000			78.000			45.000			59.000			50.000			46.000			65.000			67.000			73.000			58.000			61.000			66.000			53.000			68.000			67.000			70.000			54.000			57.000			56.000			69.000			46.000			72.000			45.000			74.000			71.000			53.000			51.000			46.000			48.000			47.000			52.000			63.000			47.000			67.000			62.000			60.000			77.000			51.000			54.000			51.000			57.000			57.000			61.000			48.000			62.000			76.000			59.000			49.000			70.000			75.000			73.000			64.000			58.000			69.000			74.000			53.000			54.000			58.000			66.000			59.000			60.000			57.000			67.000			72.000			63.000			76.000			50.000			73.000			66.000			64.000			54.000			60.000			65.000			58.000			47.000			68.000			57.000			60.000			62.000			74.000			59.000			52.000			61.000			66.000			49.000			59.000			64.000			62.000			70.000			56.000			59.000			56.000			50.000			69.000			64.000			52.000			63.000			67.000			51.000			68.000			75.000			73.000			67.000			72.000			61.000			71.000			65.000			66.000			57.000			63.000			53.000			57.000			81.000			82.000			83.000			84.000			85.000			58.000			60.000			53.000			80.000			69.000			58.000			49.000			56.000			71.000			55.000			54.000			65.000			67.000			66.000			78.000			79.000			56.000			55.000			59.000			64.000			65.000			48.000			62.000			64.000			61.000			50.000			60.000			60.000			68.000			51.000			78.000			72.000			71.000			78.000			55.000			59.000			77.000			74.000			54.000			49.000			73.000			65.000			63.000			74.000			77.000			71.000			57.000			61.000			64.000			58.000			53.000			72.000			62.000			60.000			53.000			63.000			63.000			52.000			54.000			66.000			76.000			55.000			62.000			66.000			61.000			52.000			59.000			51.000			67.000			60.000			59.000			64.000			58.000			62.000			60.000			76.000			75.000			50.000			69.000			61.000			63.000			48.000			59.000			68.000			70.000			64.000			62.000			57.000			71.000			72.000			63.000			71.000			58.000			74.000			56.000			58.000			45.000			67.000			55.000			65.000			62.000			53.000			56.000			67.000			61.000			73.000			80.000			73.000			55.000			60.000			68.000			49.000			58.000			57.000			72.000			54.000			57.000			68.000			69.000			65.000			66.000			50.000			63.000			51.000			59.000			70.000			61.000			77.000			71.000			61.000			66.000			81.000			82.000			83.000			84.000			66.000			81.000			82.000			65.000			48.000			51.000			70.000			64.000			56.000			65.000			80.000			58.000			64.000			52.000			54.000			58.000			62.000			46.000			52.000			72.000			54.000			48.000			72.000			73.000			59.000			53.000			52.000			79.000			59.000			50.000			63.000			49.000			62.000			68.000			56.000			55.000			80.000			57.000			47.000			59.000			61.000			79.000			64.000			67.000			60.000			59.000			79.000			71.000			77.000			68.000			78.000			70.000			78.000			71.000			65.000			63.000			75.000			51.000			53.000			56.000			69.000			61.000			58.000			80.000			51.000			79.000			70.000			57.000			58.000			55.000			54.000			62.000			60.000			76.000			74.000			66.000			63.000			67.000			56.000			64.000			67.000			63.000			55.000			63.000			64.000			57.000			51.000			51.000			65.000			60.000			65.000			69.000			53.000			59.000			56.000			54.000			70.000			59.000			66.000			55.000			70.000			72.000			58.000			57.000			61.000			47.000			62.000			69.000			60.000			53.000			61.000			71.000			72.000			55.000			47.000			50.000			55.000			78.000			71.000			52.000			63.000			60.000			43.000			56.000			64.000			52.000			59.000			63.000			56.000			62.000			62.000			53.000			48.000			77.000			67.000			60.000			58.000			57.000			44.000			65.000			52.000			65.000			75.000			68.000			56.000			53.000			57.000			56.000			66.000			66.000			76.000			70.000			64.000			49.000			72.000			62.000			57.000			60.000			64.000			50.000			59.000			69.000			51.000			60.000			75.000			66.000			69.000			55.000			70.000			50.000			58.000			59.000			59.000			61.000			48.000			61.000			75.000			59.000			54.000			56.000			67.000			65.000			62.000			66.000			68.000			77.000			76.000			71.000			58.000			48.000			61.000			63.000			68.000			73.000			55.000			64.000			54.000			67.000			62.000			45.000			65.000			61.000			69.000			59.000			49.000			58.000			57.000			66.000			62.000			60.000			58.000			54.000			74.000			56.000			46.000			64.000			70.000			77.000			69.000			63.000			61.000			69.000			68.000			67.000			63.000			55.000			78.000			52.000			57.000			53.000			53.000			65.000			51.000			76.000			52.000			64.000			70.000			62.000			60.000			57.000			47.000			66.000			61.000			58.000			54.000			74.000			56.000			61.000			55.000			57.000			51.000			60.000			66.000			59.000			77.000			62.000			56.000			68.000			53.000			54.000			55.000			75.000			71.000			58.000			67.000			56.000			58.000			55.000			59.000			60.000			78.000			65.000			54.000			50.000			48.000			61.000			50.000			63.000			64.000			65.000			75.000			55.000			49.000			68.000			44.000			73.000			56.000			71.000			69.000			65.000			52.000			63.000			45.000			57.000			67.000			60.000			62.000			81.000			82.000			76.000			58.000			53.000			59.000			50.000			54.000			60.000			73.000			66.000			74.000			68.000			63.000			54.000			72.000			61.000			61.000			57.000			49.000			62.000			52.000			64.000			62.000			66.000			52.000			51.000			49.000			53.000			65.000			67.000			64.000			64.000			67.000			60.000			56.000			58.000			61.000			55.000			66.000			61.000			70.000			57.000			68.000			59.000			59.000			42.000			57.000			70.000			58.000			51.000			52.000			69.000			54.000			74.000			55.000			60.000			64.000			54.000			74.000			60.000			53.000			63.000			65.000			66.000			56.000			56.000			66.000			61.000			58.000			57.000			53.000			59.000			58.000			70.000			68.000			62.000			72.000			60.000			55.000			64.000			64.000			55.000			54.000			73.000			51.000			63.000			50.000			44.000			43.000			70.000			76.000			62.000			52.000			57.000			59.000			55.000			58.000			58.000			69.000			68.000			64.000			57.000			65.000			66.000			76.000			70.000			63.000			63.000			65.000			69.000			50.000			71.000			65.000			49.000			57.000			60.000			59.000			64.000			61.000			65.000			64.000			56.000			54.000			59.000			67.000			55.000			67.000			46.000			61.000			52.000			77.000			74.000			53.000			68.000			58.000			73.000			62.000			56.000			56.000			78.000			62.000			50.000			59.000			62.000			60.000			58.000			68.000			58.000			51.000			53.000			56.000			71.000			61.000			73.000			63.000			52.000			63.000			69.000			57.000			53.000			55.000			54.000			65.000			51.000			80.000			72.000			79.000			75.000			72.000			51.000			66.000			57.000			64.000			80.000			57.000			61.000			65.000			54.000			62.000			60.000			60.000			55.000			47.000			64.000			59.000			70.000			71.000			61.000			62.000			73.000			79.000			65.000			69.000			56.000			60.000			67.000			58.000			60.000			74.000			59.000			75.000			67.000			53.000			71.000			61.000			54.000			53.000			72.000			63.000			56.000			66.000			52.000			59.000			58.000			57.000			63.000			62.000			78.000			67.000			62.000			60.000			70.000			75.000			77.000			66.000			55.000			61.000			74.000			52.000			68.000			57.000			62.000			54.000			68.000			68.000			56.000			57.000			53.000			67.000			48.000			50.000			48.000			58.000			71.000			54.000			49.000			67.000			53.000			61.000			45.000			55.000			66.000			59.000			49.000			63.000			56.000			66.000			72.000			76.000			72.000			69.000			52.000			63.000			61.000			55.000			64.000			69.000			63.000			54.000			57.000			77.000			73.000			57.000			79.000			50.000			70.000			60.000			56.000			46.000			64.000			67.000			65.000			61.000			72.000			65.000			55.000			58.000			51.000			59.000			68.000			48.000			60.000			51.000			76.000			60.000			62.000			64.000			50.000			47.000			54.000			66.000			65.000			63.000			63.000			54.000			59.000			53.000			81.000			59.000			52.000			56.000			68.000			61.000			62.000			64.000			48.000			54.000			57.000			62.000			64.000			56.000			60.000			78.000			49.000			59.000			58.000			55.000			62.000			63.000			71.000			49.000			61.000			66.000			67.000			58.000			69.000			58.000			70.000			76.000			66.000			55.000			71.000			56.000			55.000			59.000			64.000			61.000			53.000			65.000			54.000			73.000			79.000			74.000			65.000			50.000			68.000			57.000			63.000			62.000			69.000			60.000			75.000			47.000			72.000			67.000			67.000			73.000			58.000			77.000			59.000			63.000			62.000			75.000			54.000			59.000			62.000			52.000			57.000			74.000			76.000			63.000			56.000			60.000			57.000			63.000			80.000			62.000			52.000			58.000			58.000			61.000			66.000			72.000			61.000			74.000			52.000			60.000			67.000			59.000			68.000			59.000			56.000			55.000			53.000			56.000			74.000			58.000			63.000			58.000			57.000			63.000			70.000			78.000			53.000			68.000			46.000			60.000			73.000			75.000			64.000			65.000			69.000			66.000			53.000			66.000			57.000			54.000			62.000			69.000			65.000			58.000			73.000			60.000			66.000			59.000			55.000			56.000			71.000			48.000			75.000			64.000			67.000			64.000			47.000			66.000			65.000			65.000			71.000			62.000			58.000			61.000			51.000			53.000			49.000			74.000			73.000			57.000			63.000			68.000			40.000			67.000			70.000			42.000			41.000			72.000			43.000			77.000			68.000			55.000			60.000			76.000			62.000			64.000			65.000			64.000			41.000			42.000			65.000			63.000			64.000			62.000			56.000			44.000			52.000			54.000			60.000			67.000			57.000			61.000			59.000			58.000			48.000			53.000			61.000			55.000			54.000			75.000			66.000			63.000			55.000			73.000			66.000			58.000			50.000			59.000			54.000			60.000			45.000			74.000			66.000			70.000			71.000			52.000			57.000			67.000			61.000			59.000			51.000			51.000			71.000			60.000			55.000			72.000			65.000			46.000			68.000			62.000			78.000			69.000			64.000			68.000			56.000			50.000			70.000			61.000			55.000			49.000			65.000			62.000			56.000			57.000			62.000			50.000			57.000			53.000			60.000			63.000			52.000			75.000			66.000			64.000			58.000			63.000			58.000			65.000			59.000			55.000			64.000			59.000			69.000			67.000			60.000			66.000			49.000			61.000			63.000			69.000			56.000			56.000			61.000			58.000			62.000			67.000			62.000			72.000			51.000			54.000			81.000			72.000			53.000			49.000			56.000			68.000			64.000			59.000			73.000			67.000			47.000			65.000			71.000			73.000			64.000			61.000			66.000			56.000			63.000			54.000			55.000			70.000			63.000			61.000			60.000			46.000			65.000			57.000			61.000			59.000			54.000			52.000			53.000			69.000			60.000			57.000			67.000			60.000			70.000			47.000			62.000			64.000			79.000			70.000			68.000			66.000			65.000			61.000			68.000			72.000			56.000			55.000			66.000			74.000			57.000			72.000			67.000			52.000			59.000			69.000			58.000			52.000			43.000			58.000			68.000			57.000			61.000			71.000			62.000			45.000			53.000			56.000			54.000			68.000			48.000			59.000			64.000			62.000			70.000			51.000			63.000			64.000			65.000			62.000			61.000			50.000			55.000			65.000			54.000			80.000			64.000			69.000			63.000			67.000			58.000			60.000			53.000			59.000			57.000			58.000			69.000			67.000			50.000			67.000			63.000			51.000			44.000			76.000			71.000			60.000			49.000			81.000			82.000			74.000			60.000			51.000			48.000			71.000			53.000			55.000			52.000			63.000			65.000			70.000			60.000			66.000			56.000			60.000			56.000			57.000			72.000			66.000			51.000			61.000			67.000			55.000			47.000			59.000			58.000			68.000			70.000			69.000			54.000			77.000			58.000			64.000			57.000			72.000			67.000			62.000			66.000			73.000			59.000			50.000			52.000			68.000			53.000			77.000			62.000			46.000			61.000			68.000			75.000			51.000			59.000			63.000			58.000			64.000			72.000			65.000			61.000			60.000			69.000			66.000			61.000			55.000			74.000			69.000			59.000			63.000			71.000			53.000			62.000			45.000			54.000			76.000			56.000			50.000			48.000			60.000			70.000			52.000			54.000			68.000			58.000			50.000			67.000			62.000			49.000			60.000			57.000			59.000			52.000			48.000			64.000			51.000			55.000			63.000			56.000			60.000			73.000			58.000			57.000			69.000			68.000			62.000			56.000			76.000			59.000			57.000			61.000			63.000			56.000			64.000			61.000			55.000			52.000			67.000			66.000			68.000			74.000			66.000			60.000			51.000			58.000			57.000			54.000			55.000			64.000			62.000			61.000			57.000			54.000			70.000			63.000			46.000			53.000			59.000			49.000			60.000			71.000			57.000			62.000			64.000			65.000			65.000			66.000			68.000			73.000			58.000			49.000			61.000			65.000			69.000			62.000			49.000			64.000			56.000			53.000			52.000			57.000			59.000			56.000			54.000			61.000			63.000			70.000			69.000			58.000			54.000			50.000			72.000			69.000			59.000			65.000			65.000			78.000			71.000			77.000			55.000			62.000			62.000			54.000			64.000			56.000			47.000			51.000			59.000			57.000			73.000			58.000			50.000			75.000			50.000			48.000			47.000			58.000			60.000			50.000			66.000			75.000			51.000			67.000			70.000			63.000			63.000			65.000			70.000			53.000			66.000			64.000			75.000			59.000			57.000			54.000			52.000			62.000			64.000			60.000			65.000			61.000			61.000			64.000			62.000			67.000			63.000			71.000			56.000			58.000			48.000			49.000			59.000			62.000			57.000			61.000			53.000			67.000			69.000			71.000			78.000			73.000			53.000			60.000			55.000			60.000			63.000			52.000			68.000			61.000			56.000			65.000			74.000			76.000			56.000			53.000			43.000			64.000			64.000			55.000			57.000			54.000			55.000			60.000			51.000			70.000			66.000			59.000			66.000			54.000			47.000			60.000			62.000			61.000			57.000			46.000			63.000			48.000			63.000			68.000			59.000			67.000			53.000			65.000			51.000			58.000			56.000			69.000			62.000			48.000			52.000			40.000			39.000			38.000			67.000			55.000			61.000			63.000			65.000			66.000			41.000			58.000			67.000			70.000			70.000			51.000			64.000			72.000			52.000			57.000			71.000			59.000			68.000			44.000			58.000			55.000			67.000			42.000			69.000			73.000			65.000			60.000			53.000			47.000			49.000			63.000			64.000			56.000			66.000			58.000			62.000			55.000			72.000			74.000			50.000			51.000			59.000			61.000			62.000			64.000			73.000			52.000			61.000			60.000			68.000			58.000			71.000			63.000			68.000			54.000			50.000			43.000			65.000			54.000			56.000			59.000			60.000			45.000			62.000			58.000			56.000			49.000			63.000			57.000			64.000			60.000			77.000			70.000			65.000			55.000			71.000			66.000			69.000			49.000			69.000			56.000			46.000			67.000			63.000			53.000			59.000			58.000			65.000			69.000			62.000			74.000			52.000			47.000			60.000			66.000			74.000			59.000			61.000			72.000			61.000			64.000			72.000			70.000			68.000			63.000			52.000			55.000			80.000			50.000			61.000			57.000			54.000			68.000			67.000			62.000			57.000			53.000			56.000			55.000			73.000			59.000			65.000			47.000			40.000			60.000			42.000			41.000			56.000			61.000			65.000			66.000			43.000			79.000			60.000			67.000			75.000			69.000			66.000			62.000			54.000			53.000			64.000			60.000			52.000			53.000			72.000			44.000			49.000			59.000			51.000			44.000			58.000			75.000			59.000			52.000			56.000			54.000			46.000			66.000			77.000			57.000			61.000			48.000			64.000			58.000			59.000			71.000			65.000			58.000			71.000			57.000			67.000			63.000			71.000			66.000			61.000			48.000			53.000			54.000			62.000			70.000			65.000			48.000			62.000			51.000			64.000			60.000			66.000			45.000			57.000			67.000			55.000			65.000			56.000			54.000			59.000			50.000			51.000			62.000			68.000			53.000			52.000			68.000			76.000			61.000			76.000			69.000			62.000			67.000			58.000			63.000			69.000			60.000			59.000			64.000			55.000			61.000			59.000			72.000			62.000			53.000			56.000			47.000			68.000			58.000			66.000			51.000			49.000			48.000			50.000			52.000			62.000			60.000			66.000			56.000			73.000			66.000			49.000			50.000			79.000			63.000			55.000			65.000			61.000			74.000			59.000			60.000			64.000			54.000			56.000			69.000			58.000			70.000			78.000			45.000			57.000			65.000			67.000			54.000			62.000			67.000			63.000			71.000			63.000			53.000			46.000			54.000			55.000			68.000			57.000			64.000			59.000			57.000			56.000			64.000			52.000			62.000			49.000			51.000			70.000			63.000			49.000			55.000			61.000			65.000			58.000			63.000			77.000			72.000			45.000			57.000			46.000			60.000			54.000			51.000			61.000			52.000			61.000			48.000			60.000			55.000			56.000			70.000			48.000			60.000			76.000			66.000			68.000			53.000			64.000			62.000			65.000			69.000			67.000			57.000			72.000			65.000			50.000			67.000			50.000			64.000			55.000			59.000			61.000			69.000			56.000			56.000			67.000			69.000			62.000			64.000			58.000			68.000			80.000			71.000			47.000			61.000			55.000			47.000			68.000			52.000			60.000			51.000			58.000			59.000			66.000			53.000			52.000			71.000			70.000			54.000			64.000			58.000			63.000			46.000			64.000			62.000			60.000			58.000			65.000			58.000			63.000			57.000			55.000			75.000			76.000			59.000			68.000			66.000			57.000			59.000			61.000			49.000			63.000			73.000			61.000			64.000			57.000			62.000			70.000			56.000			63.000			65.000			69.000			62.000			52.000			56.000			60.000			71.000			57.000			66.000			59.000			61.000			79.000			72.000			50.000			65.000			54.000			60.000			51.000			64.000			74.000			63.000			57.000			59.000			53.000			53.000			55.000			70.000			71.000			60.000			61.000			67.000			53.000			69.000			50.000			67.000			62.000			78.000			55.000			75.000			74.000			66.000			58.000			51.000			55.000			56.000			66.000			69.000			51.000			57.000			58.000			75.000			48.000			69.000			63.000			77.000			65.000			57.000			59.000			62.000			68.000			54.000			70.000			54.000			70.000			73.000			65.000			54.000			68.000			55.000			60.000			78.000			67.000			49.000			64.000			70.000			50.000			58.000			53.000			57.000			64.000			67.000			63.000			68.000			66.000			61.000			65.000			71.000			66.000			64.000			56.000			49.000			55.000			61.000			65.000			52.000			71.000			47.000			58.000			53.000			64.000			68.000			73.000			60.000			50.000			62.000			74.000			61.000			62.000			61.000			48.000			66.000			59.000			56.000			63.000			48.000			59.000			51.000			70.000			63.000			55.000			56.000			69.000			57.000			58.000			66.000			60.000			50.000			60.000			52.000			56.000			65.000			66.000			52.000			67.000			67.000			54.000			59.000			60.000			55.000			62.000			69.000			60.000			64.000			73.000			55.000			51.000			63.000			70.000			68.000			57.000			67.000			57.000			59.000			64.000			53.000			68.000			63.000			59.000			66.000			65.000			72.000			72.000			64.000			67.000			73.000			58.000			61.000			61.000			57.000			55.000			46.000			58.000			63.000			67.000			67.000			52.000			59.000			56.000			76.000			58.000			63.000			60.000			65.000			54.000			49.000			54.000			65.000			57.000			60.000			62.000			57.000			51.000			50.000			62.000			58.000			74.000			73.000			66.000			62.000			66.000			72.000			61.000			52.000			60.000			69.000			60.000			44.000			71.000			51.000			72.000			56.000			54.000			63.000			49.000			75.000			71.000			66.000			59.000			47.000			63.000			61.000			67.000			58.000			47.000			53.000			55.000			55.000			50.000			68.000			68.000			66.000			71.000			62.000			68.000			54.000			52.000			64.000			56.000			74.000			63.000			64.000			60.000			58.000			63.000			65.000			67.000			68.000			57.000			52.000			46.000			61.000			45.000			54.000			67.000			76.000			61.000			57.000			71.000			64.000			70.000			64.000			62.000			53.000			72.000			65.000			69.000			67.000			47.000			58.000			60.000			59.000			60.000			42.000			73.000			49.000			66.000			43.000			65.000			70.000			72.000			51.000			81.000			65.000			61.000			44.000			56.000			66.000			58.000			69.000			56.000			54.000			59.000			48.000			62.000			51.000			52.000			63.000			61.000			57.000			53.000			56.000			48.000			75.000			69.000			62.000			55.000			64.000			54.000			59.000			58.000			74.000			58.000			73.000			59.000			64.000			72.000			54.000			55.000			62.000			67.000			60.000			61.000			61.000			63.000			60.000			65.000			53.000			51.000			67.000			68.000			74.000			68.000			73.000			52.000			65.000			62.000			54.000			61.000			65.000			77.000			64.000			57.000			75.000			50.000			59.000			51.000			63.000			57.000			73.000			70.000			66.000			54.000			52.000			58.000			63.000			57.000			58.000			63.000			67.000			55.000			69.000			64.000			50.000			79.000			65.000			61.000			50.000			60.000			62.000			56.000			55.000			66.000			66.000			68.000			57.000			59.000			60.000			70.000			59.000			53.000			50.000			61.000			77.000			43.000			70.000			50.000			68.000			72.000			71.000			61.000			71.000			66.000			69.000			64.000			58.000			62.000			63.000			45.000			71.000			69.000			46.000			55.000			56.000			75.000			66.000			62.000			56.000			65.000			73.000			63.000			65.000			74.000			60.000			59.000			53.000			61.000			51.000			70.000			49.000			60.000			59.000			54.000			57.000			58.000			62.000			54.000			58.000			46.000			52.000			64.000			53.000			62.000			72.000			68.000			44.000			58.000			51.000			53.000			64.000			56.000			61.000			59.000			59.000			65.000			57.000			49.000			63.000			67.000			54.000			67.000			55.000			57.000			66.000			56.000			55.000			69.000			60.000			57.000			63.000			64.000			65.000			74.000			58.000			48.000			50.000			76.000			70.000			61.000			71.000			66.000			72.000			60.000			62.000			57.000			78.000			63.000			60.000			56.000			60.000			62.000			45.000			56.000			80.000			68.000			51.000			55.000			64.000			52.000			60.000			62.000			53.000			79.000			58.000			76.000			65.000			59.000			63.000			55.000			57.000			45.000			54.000			63.000			57.000			52.000			47.000			55.000			53.000			56.000			73.000			72.000			58.000			51.000			66.000			62.000			61.000			61.000			54.000			64.000			51.000			46.000			53.000			74.000			70.000			67.000			63.000			47.000			55.000			56.000			65.000			69.000			53.000			59.000			63.000			68.000			63.000			58.000			61.000			65.000			71.000			58.000			67.000			62.000			64.000			49.000			71.000			73.000			68.000			56.000			52.000			69.000			67.000			49.000			59.000			65.000			63.000			66.000			77.000			59.000			52.000			55.000			56.000			65.000			66.000			48.000			70.000			48.000			72.000			75.000			51.000			64.000			64.000			61.000			57.000			57.000			67.000			62.000			60.000			62.000			57.000			60.000			66.000			73.000			65.000			68.000			70.000			69.000			66.000			53.000			58.000			59.000			56.000			62.000			73.000			61.000			60.000			58.000			51.000			62.000			64.000			74.000			68.000			76.000			51.000			71.000			78.000			50.000			45.000			58.000			54.000			75.000			63.000			61.000			55.000			58.000			55.000			54.000			63.000			57.000			69.000			55.000			61.000			64.000			72.000			68.000			69.000			53.000			47.000			59.000			72.000			61.000			52.000			56.000			74.000			57.000			59.000			70.000			64.000			60.000			53.000			70.000			52.000			64.000			52.000			65.000			68.000			61.000			62.000			68.000			49.000			55.000			59.000			54.000			50.000			61.000			71.000			72.000			63.000			60.000			58.000			60.000			52.000			66.000			52.000			67.000			64.000			65.000			55.000			74.000			59.000			53.000			67.000			66.000			46.000			48.000			63.000			59.000			69.000			58.000			59.000			56.000			62.000			62.000			55.000			71.000			54.000			73.000			54.000			67.000			75.000			56.000			41.000			63.000			57.000			61.000			73.000			49.000			53.000			42.000			65.000			59.000			69.000			48.000			64.000			64.000			60.000			66.000			65.000			60.000			56.000			68.000			71.000			60.000			56.000			62.000			70.000			66.000			61.000			47.000			62.000			69.000			75.000			56.000			61.000			47.000			57.000			63.000			53.000			59.000			49.000			58.000			46.000			60.000			50.000			57.000			64.000			67.000			52.000			59.000			61.000			65.000			61.000			55.000			63.000			46.000			65.000			69.000			59.000			59.000			54.000			62.000			53.000			57.000			53.000			51.000			64.000			58.000			69.000			45.000			66.000			48.000			67.000			68.000			68.000			63.000			50.000			67.000			56.000			68.000			66.000			69.000			61.000			52.000			79.000			73.000			49.000			67.000			62.000			60.000			62.000			54.000			64.000			58.000			63.000			52.000			55.000			72.000			51.000			65.000			49.000			60.000			67.000			75.000			68.000			57.000			60.000			70.000			47.000			57.000			54.000			65.000			48.000			67.000			61.000			77.000			70.000			56.000			74.000			76.000			62.000			50.000			63.000			62.000			72.000			56.000			64.000			64.000			55.000			63.000			54.000			56.000			53.000			57.000			71.000			69.000			59.000			65.000			69.000			68.000			57.000			70.000			59.000			58.000			66.000			51.000			54.000			65.000			67.000			60.000			51.000			61.000			62.000			72.000			66.000			65.000			76.000			50.000			58.000			43.000			55.000			71.000			49.000			61.000			64.000			63.000			58.000			75.000			56.000			59.000			55.000			44.000			68.000			70.000			48.000			60.000			52.000			67.000			77.000			60.000			58.000			53.000			66.000			68.000			61.000			62.000			57.000			52.000			73.000			57.000			56.000			58.000			54.000			66.000			64.000			64.000			45.000			59.000			72.000			59.000			71.000			50.000			68.000			58.000			69.000			42.000			55.000			67.000			74.000			57.000			54.000			65.000			43.000			44.000			61.000			53.000			74.000			60.000			54.000			62.000			50.000			62.000			64.000			55.000			64.000			65.000			54.000			63.000			57.000			53.000			75.000			51.000			67.000			61.000			58.000			49.000			56.000			59.000			60.000			59.000			71.000			66.000			62.000			56.000			48.000			51.000			70.000			45.000			63.000			73.000			64.000			53.000			46.000			52.000			51.000			50.000			49.000			63.000			52.000			71.000			60.000			66.000			55.000			58.000			63.000			46.000			67.000			62.000			69.000			51.000			61.000			65.000			45.000			47.000			56.000			62.000			70.000			64.000			53.000			60.000			69.000			48.000			54.000			52.000			57.000			68.000			59.000			49.000			63.000			59.000			56.000			65.000			60.000			73.000			64.000			58.000			61.000			51.000			66.000			50.000			44.000			70.000			66.000			67.000			57.000			60.000			54.000			58.000			63.000			65.000			64.000			65.000			68.000			58.000			66.000			63.000			53.000			55.000			68.000			74.000			66.000			70.000			62.000			69.000			63.000			47.000			52.000			76.000			65.000			77.000			60.000			61.000			67.000			72.000			50.000			58.000			59.000			59.000			64.000			61.000			49.000			74.000			43.000			66.000			53.000			70.000			62.000			57.000			64.000			72.000			65.000			68.000			56.000			56.000			55.000			53.000			54.000			54.000			60.000			47.000			76.000			46.000			72.000			51.000			59.000			69.000			64.000			69.000			55.000			56.000			55.000			73.000			52.000			62.000			63.000			68.000			61.000			61.000			60.000			65.000			50.000			50.000			67.000			62.000			59.000			58.000			58.000			62.000			73.000			64.000			71.000			59.000			44.000			59.000			57.000			70.000			66.000			52.000			56.000			44.000			60.000			65.000			54.000			60.000			51.000			63.000			71.000			48.000			65.000			55.000			69.000			62.000			57.000			68.000			67.000			50.000			68.000			61.000			60.000			56.000			53.000			48.000			61.000			64.000			52.000			62.000			49.000			74.000			78.000			77.000			67.000			60.000			58.000			54.000			51.000			57.000			48.000			53.000			63.000			66.000			46.000			67.000			58.000			63.000			52.000			62.000			46.000			47.000			73.000			58.000			79.000			59.000			64.000			55.000			50.000			58.000			55.000			67.000			49.000			54.000			71.000			45.000			48.000			63.000			60.000			66.000			60.000			58.000			65.000			56.000			70.000			69.000			61.000			51.000			58.000			53.000			65.000			74.000			67.000			70.000			56.000			62.000			64.000			61.000			44.000			51.000			57.000			63.000			54.000			61.000			56.000			69.000			53.000			65.000			57.000			55.000			62.000			59.000			52.000			49.000			57.000			64.000			63.000			60.000			55.000			68.000			54.000			52.000			60.000			72.000			61.000			47.000			51.000			65.000			59.000			75.000			71.000			62.000			69.000			66.000			68.000			56.000			50.000			69.000			70.000			47.000			63.000			57.000			66.000			64.000			54.000			61.000			62.000			58.000			71.000			52.000			53.000			54.000			58.000			63.000			47.000			46.000			62.000			42.000			60.000			59.000			66.000			49.000			45.000			55.000			76.000			64.000			73.000			57.000			53.000			71.000			58.000			66.000			70.000			43.000			56.000			59.000			51.000			61.000			56.000			65.000			77.000			54.000			53.000			67.000			67.000			48.000			57.000			63.000			55.000			55.000			70.000			49.000			57.000			68.000			78.000			48.000			58.000			65.000			61.000			63.000			53.000			60.000			65.000			49.000			47.000			44.000			57.000			62.000			45.000			52.000			61.000			45.000			63.000			58.000			57.000			64.000			69.000			54.000			59.000			56.000			52.000			60.000			70.000			76.000			71.000			64.000			54.000			69.000			62.000			46.000			53.000			59.000			55.000			51.000			67.000			52.000			56.000			60.000			50.000			62.000			68.000			64.000			72.000			50.000			60.000			53.000			56.000			66.000			50.000			59.000			52.000			60.000			61.000			55.000			71.000			58.000			57.000			63.000			59.000			46.000			67.000			54.000			60.000			51.000			66.000			62.000			56.000			61.000			72.000			69.000			50.000			55.000			58.000			63.000			54.000			66.000			67.000			59.000			65.000			49.000			62.000			62.000			75.000			65.000			52.000			53.000			70.000			68.000			72.000			64.000			58.000			65.000			64.000			63.000			64.000			60.000			72.000			74.000			61.000			67.000			57.000			71.000			73.000			68.000			59.000			52.000			45.000			67.000			64.000			55.000			63.000			56.000			63.000			55.000			44.000			43.000			58.000			61.000			59.000			57.000			51.000			63.000			48.000			50.000			61.000			57.000			54.000			62.000			66.000			65.000			60.000			74.000			53.000			76.000			66.000			68.000			68.000			59.000			71.000			53.000			48.000			59.000			62.000			62.000			49.000			69.000			57.000			58.000			58.000			65.000			45.000			53.000			47.000			55.000			56.000			64.000			67.000			64.000			55.000			50.000			61.000			46.000			51.000			51.000			54.000			50.000			70.000			69.000			72.000			66.000			57.000			68.000			62.000			75.000			67.000			59.000			57.000			56.000			66.000			75.000			64.000			46.000			60.000			62.000			56.000			47.000			61.000			68.000			54.000			53.000			54.000			58.000			59.000			72.000			52.000			66.000			78.000			60.000			67.000			69.000			56.000			69.000			55.000			63.000			63.000			52.000			51.000			59.000			58.000			65.000			49.000			48.000			56.000			65.000			57.000			58.000			70.000			59.000			48.000			64.000			50.000			60.000			61.000			55.000			63.000			66.000			58.000			60.000			53.000			56.000			56.000			43.000			59.000			52.000			49.000			49.000			44.000			61.000			62.000			74.000			51.000			71.000			55.000			70.000			65.000			55.000			73.000			57.000			54.000			63.000			62.000			68.000			64.000			64.000			63.000			48.000			58.000			65.000			71.000			74.000			61.000			55.000			47.000			75.000			52.000			67.000			73.000			51.000			59.000			53.000			57.000			62.000			60.000			67.000			53.000			69.000			65.000			68.000			76.000			62.000			66.000			60.000			71.000			65.000			56.000			63.000			52.000			63.000			61.000			64.000			66.000			61.000			70.000			58.000			55.000			67.000			61.000			66.000			54.000			46.000			53.000			70.000			72.000			45.000			51.000			50.000			49.000			71.000			59.000			47.000			59.000			73.000			68.000			65.000			72.000			54.000			58.000			64.000			48.000			55.000			53.000			60.000			50.000			48.000			68.000			57.000			66.000			56.000			61.000			57.000			61.000			46.000			52.000			62.000			73.000			50.000			60.000			70.000			62.000			55.000			67.000			45.000			51.000			63.000			52.000			54.000			57.000			60.000			65.000			56.000			50.000			47.000			63.000			59.000			69.000			69.000			49.000			64.000			62.000			51.000			72.000			57.000			52.000			60.000			61.000			70.000			60.000			61.000			49.000			62.000			54.000			47.000			53.000			74.000			65.000			55.000			68.000			68.000			66.000			71.000			67.000			56.000			59.000			62.000			62.000			58.000			59.000			58.000			50.000			56.000			60.000			48.000			42.000			66.000			64.000			55.000			69.000			67.000			51.000			54.000			66.000			54.000			56.000			59.000			66.000			64.000			60.000			61.000			56.000			63.000			49.000			75.000			57.000			69.000			70.000			64.000			61.000			58.000			68.000			59.000			54.000			50.000			63.000			77.000			52.000			53.000			62.000			58.000			52.000			58.000			46.000			55.000			49.000			57.000			57.000			53.000			43.000			56.000			60.000			58.000			54.000			46.000			67.000			65.000			50.000			65.000			63.000			71.000			69.000			59.000			70.000			59.000			72.000			55.000			64.000			66.000			60.000			57.000			61.000			49.000			55.000			60.000			53.000			67.000			68.000			71.000			64.000			44.000			78.000			74.000			56.000			49.000			50.000			75.000			52.000			61.000			48.000			66.000			53.000			75.000			57.000			65.000			66.000			51.000			59.000			55.000			64.000			57.000			62.000			43.000			51.000			62.000			63.000			68.000			40.000			39.000			37.000			38.000			36.000			41.000			55.000			66.000			46.000			56.000			76.000			53.000			61.000			63.000			42.000			65.000			44.000			69.000			56.000			54.000			72.000			64.000			73.000			69.000			48.000			56.000			45.000			72.000			58.000			59.000			64.000			65.000			58.000			60.000			62.000			63.000			48.000			70.000			61.000			61.000			52.000			67.000			65.000			66.000			43.000			71.000			47.000			74.000			70.000			68.000			44.000			57.000			59.000			66.000			50.000			50.000			54.000			67.000			63.000			47.000			60.000			49.000			41.000			42.000			56.000			65.000			66.000			62.000			58.000			59.000			54.000			60.000			47.000			67.000			73.000			61.000			63.000			51.000			71.000			55.000			48.000			51.000			44.000			70.000			65.000			52.000			69.000			57.000			62.000			45.000			55.000			68.000			73.000			63.000			69.000			54.000			58.000			46.000			55.000			45.000			70.000			60.000			57.000			61.000			53.000			50.000			68.000			52.000			64.000			72.000			69.000			58.000			67.000			59.000			63.000			55.000			56.000			62.000			66.000			63.000			53.000			60.000			66.000			56.000			61.000			50.000			48.000			64.000			54.000			65.000			64.000			55.000			67.000			78.000			59.000			54.000			51.000			61.000			69.000			39.000			40.000			51.000			56.000			63.000			44.000			58.000			61.000			72.000			61.000			62.000			60.000			57.000			49.000			71.000			76.000			65.000			64.000			71.000			60.000			63.000			62.000			67.000			54.000			58.000			70.000			64.000			63.000			55.000			57.000			60.000			53.000			47.000			47.000			65.000			53.000			43.000			61.000			57.000			59.000			59.000			60.000			52.000			66.000			55.000			66.000			73.000			67.000			55.000			62.000			57.000			60.000			68.000			58.000			65.000			64.000			54.000			52.000			48.000			46.000			50.000			54.000			56.000			50.000			59.000			77.000			69.000			56.000			70.000			48.000			65.000			58.000			67.000			46.000			52.000			61.000			73.000			51.000			47.000			64.000			66.000			62.000			41.000			45.000			68.000			62.000			49.000			55.000			53.000			63.000			45.000			61.000			51.000			48.000			56.000			50.000			57.000			76.000			74.000			68.000			69.000			57.000			70.000			62.000			47.000			63.000			58.000			54.000			53.000			42.000			67.000			59.000			66.000			64.000			62.000			65.000			52.000			63.000			59.000			58.000			72.000			61.000			59.000			60.000			58.000			63.000			64.000			51.000			52.000			75.000			41.000			42.000			51.000			62.000			60.000			49.000			53.000			65.000			49.000			57.000			67.000			59.000			67.000			71.000			52.000			68.000			61.000			60.000			54.000			60.000			44.000			43.000			56.000			72.000			65.000			70.000			50.000			48.000			63.000			77.000			55.000			58.000			64.000			71.000			56.000			57.000			64.000			62.000			43.000			60.000			48.000			58.000			59.000			69.000			62.000			61.000			46.000			53.000			51.000			68.000			56.000			53.000			73.000			49.000			66.000			49.000			63.000			46.000			45.000			52.000			67.000			44.000			40.000			39.000			47.000			66.000			74.000			41.000			53.000			42.000			72.000			71.000			54.000			57.000			57.000			61.000			64.000			56.000			64.000			48.000			52.000			55.000			64.000			54.000			69.000			71.000			62.000			67.000			70.000			65.000			68.000			63.000			51.000			46.000			66.000			60.000			55.000			69.000			45.000			63.000			62.000			65.000			46.000			57.000			47.000			72.000			53.000			56.000			62.000			55.000			61.000			51.000			43.000			65.000			50.000			59.000			63.000			44.000			55.000			72.000			63.000			58.000			56.000			40.000			42.000			41.000			47.000			59.000			75.000			64.000			58.000			50.000			60.000			57.000			54.000			60.000			48.000			61.000			40.000			53.000			52.000			66.000			60.000			68.000			53.000			65.000			56.000			58.000			47.000			59.000			63.000			52.000			58.000			42.000			64.000			55.000			41.000			62.000			57.000			68.000			66.000			51.000			55.000			69.000			60.000			64.000			54.000			56.000			50.000			59.000			68.000			49.000			49.000			62.000			61.000			76.000			57.000			71.000			57.000			47.000			46.000			54.000			45.000			62.000			61.000			50.000			69.000			70.000			65.000			57.000			63.000			54.000			67.000			60.000			61.000			62.000			46.000			65.000			58.000			75.000			53.000			48.000			66.000			70.000			52.000			46.000			49.000			60.000			71.000			68.000			72.000			67.000			50.000			51.000			64.000			54.000			56.000			70.000			63.000			64.000			74.000			51.000			61.000			59.000			66.000			55.000			67.000			60.000			59.000			63.000			56.000			61.000			76.000			66.000			52.000			62.000			56.000			59.000			51.000			45.000			58.000			62.000			74.000			56.000			64.000			63.000			69.000			55.000			61.000			74.000			65.000			49.000			70.000			52.000			62.000			60.000			58.000			53.000			53.000			65.000			44.000			45.000			58.000			60.000			64.000			67.000			55.000			68.000			60.000			51.000			66.000			65.000			51.000			57.000			62.000			70.000			67.000			62.000			63.000			66.000			61.000			58.000			61.000			73.000			60.000			47.000			50.000			57.000			71.000			58.000			59.000			62.000			59.000			56.000			49.000			73.000			61.000			54.000			59.000			64.000			68.000			57.000			71.000			52.000			77.000			50.000			67.000			72.000			46.000			60.000			80.000			53.000			57.000			55.000			55.000			49.000			63.000			48.000			65.000			72.000			61.000			63.000			69.000			54.000			48.000			64.000			70.000			74.000			70.000			61.000			45.000			72.000			43.000			60.000			74.000			48.000			69.000			68.000			63.000			59.000			64.000			68.000			58.000			51.000			65.000			49.000			54.000			52.000			56.000			46.000			80.000			55.000			55.000			64.000			61.000			54.000			66.000			47.000			59.000			61.000			59.000			73.000			62.000			60.000			50.000			54.000			57.000			65.000			53.000			58.000			65.000			53.000			67.000			52.000			51.000			63.000			49.000			67.000			64.000			58.000			62.000			59.000			56.000			52.000			55.000			69.000			61.000			77.000			49.000			75.000			61.000			56.000			68.000			59.000			51.000			67.000			57.000			66.000			70.000			54.000			68.000			71.000			63.000			61.000			66.000			59.000			65.000			71.000			51.000			73.000			45.000			54.000			47.000			48.000			49.000			62.000			52.000			56.000			57.000			57.000			53.000			67.000			50.000			58.000			47.000			62.000			63.000			60.000			66.000			59.000			65.000			57.000			69.000			54.000			66.000			56.000			58.000			62.000			52.000			58.000			55.000			63.000			60.000			51.000			56.000			69.000			64.000			63.000			61.000			55.000			63.000			53.000			74.000			66.000			60.000			48.000			50.000			52.000			67.000			64.000			71.000			69.000			59.000			72.000			53.000			60.000			68.000			72.000			55.000			50.000			46.000			59.000			65.000			47.000			58.000			64.000			60.000			75.000			71.000			66.000			48.000			57.000			53.000			44.000			56.000			57.000			59.000			51.000			49.000			60.000			54.000			67.000			43.000			54.000			63.000			61.000			57.000			62.000			60.000			65.000			66.000			62.000			74.000			64.000			58.000			54.000			65.000			70.000			70.000			57.000			67.000			69.000			55.000			54.000			63.000			56.000			53.000			63.000			59.000			61.000			62.000			61.000			78.000			58.000			46.000			68.000			58.000			60.000			44.000			47.000			56.000			62.000			41.000			62.000			49.000			64.000			50.000			56.000			48.000			54.000			64.000			58.000			63.000			57.000			58.000			71.000			69.000			61.000			60.000			53.000			76.000			56.000			45.000			55.000			50.000			61.000			54.000			40.000			39.000			38.000			37.000			44.000			65.000			70.000			48.000			59.000			62.000			55.000			69.000			52.000			46.000			62.000			59.000			68.000			72.000			55.000			41.000			66.000			49.000			67.000			53.000			75.000			71.000			66.000			69.000			50.000			67.000			50.000			57.000			68.000			66.000			65.000			68.000			54.000			57.000			51.000			53.000			57.000			64.000			65.000			58.000			59.000			70.000			61.000			49.000			57.000			63.000			52.000			67.000			42.000			58.000			65.000			48.000			51.000			69.000			60.000			56.000			54.000			42.000			50.000			56.000			70.000			71.000			52.000			45.000			49.000			63.000			55.000			64.000			60.000			62.000			59.000			60.000			63.000			66.000			59.000			61.000			72.000			63.000			65.000			52.000			53.000			55.000			59.000			67.000			66.000			54.000			58.000			64.000			57.000			57.000			69.000			61.000			60.000			46.000			58.000			64.000			61.000			54.000			43.000			62.000			68.000			53.000			55.000			56.000			66.000			47.000			65.000			47.000			59.000			62.000			58.000			56.000			51.000			59.000			56.000			67.000			62.000			69.000			60.000			54.000			62.000			59.000			48.000			61.000			67.000			60.000			64.000			58.000			70.000			53.000			44.000			63.000			66.000			51.000			65.000			56.000			64.000			55.000			57.000			68.000			50.000			65.000			61.000			52.000			75.000			60.000			67.000			57.000			56.000			71.000			73.000			59.000			51.000			45.000			62.000			63.000			70.000			46.000			48.000			73.000			53.000			58.000			46.000			54.000			74.000			55.000			52.000			54.000			57.000			47.000			67.000			65.000			51.000			66.000			40.000			39.000			38.000			62.000			64.000			61.000			49.000			59.000			42.000			47.000			59.000			67.000			50.000			65.000			63.000			54.000			62.000			52.000			49.000			68.000			51.000			51.000			56.000			59.000			57.000			60.000			58.000			63.000			60.000			70.000			58.000			71.000			45.000			64.000			53.000			41.000			69.000			50.000			52.000			53.000			73.000			65.000			61.000			58.000			54.000			71.000			56.000			55.000			62.000			61.000			42.000			63.000			60.000			48.000			68.000			58.000			66.000			67.000			48.000			57.000			64.000			62.000			66.000			79.000			72.000			70.000			58.000			43.000			66.000			50.000			44.000			69.000			52.000			56.000			57.000			64.000			68.000			55.000			60.000			69.000			72.000			67.000			55.000			62.000			60.000			68.000			46.000			54.000			64.000			59.000			44.000			51.000			45.000			63.000			55.000			49.000			43.000			62.000			61.000			65.000			56.000			53.000			53.000			47.000			61.000			63.000			57.000			57.000			65.000			68.000			53.000			51.000			50.000			59.000			59.000			66.000			83.000			82.000			81.000			46.000			58.000			60.000			66.000			61.000			52.000			73.000			46.000			63.000			68.000			62.000			70.000			58.000			54.000			68.000			52.000			61.000			60.000			63.000			47.000			59.000			72.000			65.000			49.000			57.000			60.000			53.000			69.000			67.000			73.000			57.000			65.000			51.000			56.000			67.000			63.000			58.000			49.000			55.000			61.000			59.000			50.000			64.000			66.000			48.000			56.000			48.000			56.000			55.000			51.000			58.000			59.000			64.000			60.000			45.000			44.000			53.000			64.000			65.000			52.000			56.000			62.000			46.000			54.000			57.000			45.000			59.000			69.000			58.000			67.000			55.000			52.000			61.000			66.000			70.000			52.000			57.000			68.000			58.000			71.000			67.000			54.000			74.000			61.000			60.000			49.000			51.000			64.000			70.000			47.000			44.000			62.000			64.000			54.000			63.000			59.000			59.000			58.000			56.000			40.000			39.000			48.000			53.000			69.000			41.000			62.000			45.000			56.000			61.000			57.000			52.000			73.000			53.000			61.000			54.000			56.000			51.000			66.000			72.000			57.000			59.000			64.000			49.000			60.000			55.000			52.000			68.000			71.000			55.000			62.000			65.000			53.000			58.000			40.000			73.000			66.000			69.000			63.000			67.000			58.000			48.000			64.000			65.000			50.000			63.000			60.000			43.000			62.000			64.000			56.000			47.000			67.000			54.000			65.000			50.000			70.000			56.000			52.000			55.000			71.000			49.000			69.000			62.000			68.000			60.000			50.000			51.000			61.000			52.000			57.000			53.000			47.000			58.000			62.000			69.000			63.000			42.000			57.000			59.000			66.000			55.000			65.000			49.000			42.000			66.000			47.000			43.000			44.000			54.000			59.000			50.000			41.000			56.000			67.000			58.000			60.000			57.000			74.000			44.000			46.000			63.000			49.000			45.000			65.000			68.000			63.000			55.000			48.000			55.000			54.000			60.000			52.000			62.000			43.000			65.000			48.000			55.000			59.000			70.000			52.000			46.000			61.000			68.000			52.000			59.000			50.000			48.000			64.000			53.000			69.000			56.000			61.000			54.000			58.000			60.000			58.000			60.000			51.000			64.000			53.000			67.000			51.000			62.000			63.000			57.000			44.000			60.000			58.000			54.000			61.000			50.000			65.000			59.000			56.000			54.000			63.000			57.000			68.000			66.000			43.000			61.000			59.000			55.000			52.000			50.000			58.000			71.000			53.000			66.000			58.000			58.000			65.000			63.000			56.000			45.000			57.000			53.000			64.000			46.000			47.000			62.000			60.000			42.000			71.000			62.000			63.000			49.000			55.000			55.000			41.000			43.000			64.000			51.000			69.000			59.000			47.000			51.000			52.000			61.000			58.000			54.000			73.000			45.000			70.000			64.000			65.000			58.000			46.000			68.000			53.000			63.000			54.000			72.000			41.000			66.000			57.000			65.000			59.000			61.000			42.000			47.000			62.000			64.000			55.000			68.000			67.000			61.000			56.000			51.000			60.000			62.000			59.000			56.000			67.000			52.000			49.000			53.000			48.000			48.000			49.000			72.000			65.000			66.000			55.000			73.000			63.000			44.000			70.000			60.000			44.000			47.000			53.000			61.000			56.000			50.000			54.000			66.000			65.000			61.000			45.000			54.000			51.000			57.000			58.000			53.000			34.000			37.000			38.000			40.000			36.000			39.000			35.000			63.000			50.000			41.000			60.000			42.000			68.000			55.000			51.000			43.000			66.000			62.000			67.000			56.000			53.000			70.000			62.000			42.000			75.000			59.000			60.000			46.000			65.000			60.000			56.000			68.000			63.000			54.000			57.000			44.000			61.000			49.000			64.000			67.000			65.000			46.000			70.000			63.000			55.000			52.000			59.000			61.000			66.000			57.000			47.000			66.000			64.000			50.000			60.000			68.000			62.000			53.000			52.000			67.000			58.000			51.000			54.000			51.000			65.000			57.000			58.000			62.000			48.000			43.000			50.000			59.000			62.000			64.000			49.000			55.000			64.000			69.000			61.000			51.000			46.000			61.000			65.000			48.000			48.000			59.000			57.000			40.000			55.000			60.000			63.000			76.000			64.000			54.000			65.000			44.000			47.000			57.000			70.000			52.000			47.000			57.000			50.000			57.000			58.000			58.000			60.000			69.000			53.000			54.000			64.000			53.000			61.000			63.000			49.000			59.000			68.000			52.000			45.000			61.000			52.000			66.000			55.000			56.000			59.000			48.000			51.000			58.000			50.000			60.000			46.000			69.000			45.000			57.000			41.000			45.000			60.000			71.000			67.000			59.000			55.000			44.000			56.000			64.000			56.000			45.000			53.000			63.000			64.000			54.000			62.000			49.000			61.000			68.000			63.000			61.000			46.000			62.000			48.000			49.000			50.000			64.000			67.000			56.000			40.000			39.000			61.000			66.000			55.000			72.000			54.000			65.000			52.000			57.000			50.000			43.000			69.000			72.000			62.000			58.000			56.000			51.000			59.000			49.000			57.000			46.000			58.000			61.000			60.000			64.000			63.000			58.000			47.000			52.000			59.000			67.000			66.000			55.000			42.000			44.000			56.000			50.000			51.000			60.000			65.000			53.000			43.000			46.000			62.000			70.000			56.000			49.000			63.000			49.000			54.000			66.000			65.000			62.000			55.000			68.000			71.000			58.000			70.000			47.000			59.000			63.000			74.000			51.000			61.000			73.000			53.000			61.000			60.000			66.000			48.000			67.000			56.000			47.000			50.000			57.000			64.000			68.000			67.000			62.000			51.000			55.000			54.000			60.000			55.000			62.000			70.000			64.000			59.000			50.000			74.000			57.000			59.000			54.000			57.000			53.000			44.000			71.000			60.000			66.000			49.000			45.000			57.000			52.000			45.000			46.000			58.000			71.000			52.000			68.000			63.000			65.000			70.000			68.000			50.000			56.000			64.000			55.000			53.000			52.000			62.000			69.000			67.000			52.000			51.000			69.000			60.000			65.000			48.000			50.000			61.000			72.000			54.000			63.000			73.000			54.000			58.000			47.000			64.000			59.000			49.000			57.000			53.000			44.000			59.000			53.000			61.000			60.000			67.000			51.000			58.000			50.000			56.000			51.000			55.000			67.000			67.000			65.000			62.000			48.000			52.000			49.000			60.000			68.000			63.000			64.000			53.000			43.000			66.000			46.000			41.000			61.000			55.000			36.000			35.000			40.000			37.000			38.000			39.000			61.000			56.000			66.000			69.000			54.000			45.000			47.000			42.000			45.000			53.000			43.000			48.000			59.000			52.000			59.000			58.000			44.000			50.000			54.000			67.000			51.000			57.000			52.000			64.000			41.000			63.000			64.000			72.000			66.000			49.000			47.000			58.000			56.000			69.000			53.000			68.000			55.000			64.000			62.000			48.000			57.000			46.000			50.000			45.000			62.000			66.000			59.000			71.000			60.000			55.000			63.000			51.000			68.000			65.000			63.000			60.000			58.000			66.000			47.000			60.000			51.000			64.000			50.000			63.000			53.000			62.000			52.000			43.000			56.000			42.000			38.000			37.000			40.000			36.000			39.000			61.000			48.000			44.000			53.000			41.000			61.000			48.000			55.000			57.000			44.000			50.000			69.000			54.000			62.000			57.000			61.000			58.000			68.000			58.000			55.000			42.000			58.000			52.000			51.000			43.000			65.000			52.000			54.000			39.000			38.000			40.000			56.000			49.000			54.000			62.000			45.000			68.000			60.000			70.000			70.000			63.000			75.000			50.000			53.000			54.000			65.000			63.000			66.000			60.000			59.000			49.000			53.000			48.000			56.000			46.000			57.000			47.000			58.000			44.000			45.000			69.000			43.000			62.000			64.000			44.000			59.000			41.000			34.000			39.000			38.000			33.000			36.000			37.000			35.000			32.000			40.000			42.000			61.000			68.000			56.000			41.000			66.000			47.000			59.000			67.000			72.000			55.000			43.000			49.000			40.000			39.000			38.000			42.000			65.000			57.000			59.000			54.000			46.000			38.000			39.000			37.000			40.000			51.000			76.000			67.000			45.000			63.000			49.000			48.000			58.000			54.000			56.000			64.000			50.000			46.000			68.000			63.000			73.000			56.000			48.000			41.000			47.000			61.000			60.000			60.000			51.000			57.000			42.000			59.000			64.000			55.000			69.000			45.000			52.000			46.000			65.000			57.000			66.000			62.000			56.000			61.000			65.000			60.000			57.000			55.000			53.000			62.000			47.000			51.000			71.000			63.000			45.000			59.000			69.000			67.000			48.000			64.000			56.000			63.000			62.000			66.000			43.000			71.000			44.000			59.000			67.000			47.000			49.000			58.000			52.000			54.000			48.000			57.000			65.000			61.000			57.000			67.000			70.000			46.000			53.000			64.000			60.000			52.000			47.000			53.000			55.000			54.000			61.000			56.000			55.000			58.000			60.000			56.000			50.000			62.000			66.000			48.000			68.000			58.000			54.000			59.000			44.000			65.000			63.000			49.000			59.000			42.000			70.000			43.000			49.000			52.000			64.000			51.000			52.000			72.000			56.000			54.000			61.000			65.000			62.000			53.000			63.000			50.000			66.000			67.000			71.000			57.000			69.000			61.000			55.000			60.000			58.000			51.000			62.000			55.000			
y:
3.7460429598			4.1136510989			4.2043676253			4.2660685611			4.5287237696			4.5375111576			4.5423276718			4.6720960094			4.6792754100			4.8738829894			4.9063821453			4.9447451916			4.9625608102			4.9697240811			4.9764976426			4.9893686575			5.0398157039			5.1111955968			5.1182242571			5.2006415574			5.3168306967			5.3903846073			5.4171070854			5.4178263862			5.4982972029			5.5245338442			5.6645242654			5.6933871136			5.7205117047			5.7289150845			5.7817894397			5.7950525012			5.8033493635			5.8141378512			5.8406396943			5.8450076991			5.8476399587			5.8552794488			5.8657652692			5.8761384170			5.8798941815			5.8805993460			5.8834817951			5.8847544861			5.8918708611			5.9263698254			5.9313001833			5.9565131293			5.9614788590			5.9614867418			5.9691839564			5.9890380406			5.9975042154			6.0024484569			6.0034180064			6.0093309025			6.0293528711			6.0713029077			6.0725110617			6.0773568933			6.0822809127			6.0824756635			6.0825157274			6.0825157276			6.1246189853			6.1385724152			6.1387102452			6.1445911115			6.1560942440			6.1640791362			6.1711357350			6.1876485404			6.2093718810			6.2407372157			6.2434094080			6.2880450414			6.3091379162			6.3170085158			6.3275650661			6.3366642091			6.3384401362			6.3485868645			6.3574619916			6.3710079870			6.3755480945			6.3930813808			6.3930813809			6.3930813811			6.3930813812			6.4025582077			6.4220538302			6.4291680202			6.4745612657			6.4777880376			6.4810010399			6.4957166593			6.5221667416			6.5497070497			6.5551303074			6.5553365780			6.6247973640			6.6484681384			6.6611918085			6.6868529009			6.6889536804			6.6980004699			6.7112516153			6.7292010384			6.7301455028			6.7364422709			6.7406067901			6.7406711183			6.7463617001			6.7500670399			6.7529812406			6.7806579782			6.7839759118			6.8068275474			6.8140096133			6.8144477850			6.8181444427			6.8359417373			6.8600251963			6.8606892991			6.8689052986			6.8869501104			6.8936482545			6.8937398333			6.9178387412			6.9342507956			6.9488576694			6.9514586062			6.9857045570			6.9860072899			7.0318400675			7.0686670952			7.0749998955			7.0945936804			7.1016978809			7.1233808602			7.1417477401			7.1548353604			7.1736320565			7.1736320566			7.1736320567			7.1736320569			7.1736320570			7.1736320571			7.1793600469			7.1957280800			7.2025280331			7.2145883563			7.2160892078			7.2295014060			7.2548325681			7.2721282819			7.2792325808			7.3329282380			7.3427395308			7.3839723267			7.4028926077			7.4101846361			7.4123325329			7.4226278703			7.4252643283			7.4359124383			7.4387829064			7.4570877250			7.4629246288			7.4651986178			7.4674619470			7.4970263352			7.4970907467			7.5046890607			7.5253907579			7.5526127031			7.5541530608			7.5557730197			7.5592775992			7.5673743111			7.5699697914			7.5831035114			7.5961002467			7.6059385272			7.6140505755			7.6180214739			7.6318348331			7.6777488798			7.6897656492			7.6927352337			7.6955726987			7.7113717512			7.7117045244			7.7160224997			7.7219307014			7.7340107884			7.7420375512			7.7539517914			7.7553303394			7.7565042999			7.8128810968			7.8143715813			7.8223446058			7.8230511214			7.8357049424			7.8435504001			7.8492399957			7.8644412926			7.8802407950			7.8831362779			7.9221327372			7.9231305758			7.9233141107			7.9247002243			8.0070544429			8.0174274476			8.0232663870			8.0244195293			8.0305724125			8.0430680099			8.0620637377			8.0662337660			8.0729660345			8.0763687565			8.0764209919			8.0805943997			8.0909311214			8.1094974773			8.1182222340			8.1264292637			8.1333645419			8.1378470339			8.1419913540			8.1604424557			8.1612675382			8.1626918508			8.1759368376			8.1825689866			8.2140017898			8.2375435595			8.2417089331			8.2485549676			8.2489752854			8.2664938782			8.3163138978			8.3289117239			8.3535138217			8.3640073103			8.3699396825			8.3986383727			8.4405147733			8.4415170048			8.4450861330			8.4524363334			8.4872482801			8.4910791901			8.4995349219			8.5004416603			8.5072437479			8.5123444438			8.5133782770			8.5222203727			8.5222203728			8.5222203729			8.5222203730			8.5222203731			8.5222203732			8.5222203733			8.5222203734			8.5224227177			8.5236253565			8.5284258150			8.5417420351			8.5699925529			8.5736513548			8.5786947537			8.5876042023			8.5894284214			8.5897555311			8.5913054337			8.5921176749			8.6183020862			8.6205650683			8.6213194793			8.6232599264			8.6321118136			8.6322724514			8.6505655409			8.6981865125			8.6989259441			8.7002812995			8.7025921131			8.7028302215			8.7263455963			8.7279772993			8.7302087253			8.7372081788			8.7439573735			8.7556733307			8.7677543606			8.7833972779			8.8006435734			8.8037944030			8.8248813482			8.8286328197			8.8434116466			8.8529101029			8.8704096079			8.8781089108			8.8855470107			8.8909958543			8.8985132599			8.9073927138			8.9419442057			8.9441034620			8.9659808590			8.9811995459			8.9898179933			8.9969597969			9.0015877696			9.0017881049			9.0158066537			9.0320886627			9.0332067996			9.0534349372			9.0668830380			9.1152398417			9.1204716175			9.1273595819			9.1325907358			9.1338643876			9.1422367186			9.1448048273			9.1603693055			9.1719846277			9.1775697082			9.1933013785			9.1986341670			9.2032662981			9.2223130513			9.2334744221			9.2418524622			9.2422585449			9.2699250450			9.2774582666			9.2808179112			9.2818018490			9.3149504422			9.3244610589			9.3359118651			9.3405104417			9.3520622663			9.3571410355			9.3591828717			9.3735445996			9.4051983721			9.4099234169			9.4161825551			9.4267514757			9.4378938044			9.4753239715			9.4955815592			9.5012642197			9.5073573392			9.5118078783			9.5172203148			9.5251933065			9.5359651866			9.5407886347			9.5441205727			9.5504659775			9.5540413057			9.5595223556			9.5640042547			9.5711943995			9.5799542137			9.5872861578			9.5953062158			9.5970378772			9.5977551515			9.6175596459			9.6504514401			9.6564245796			9.6659696456			9.6761902492			9.6815964343			9.6829814726			9.6902302565			9.6968153520			9.7365662029			9.7409632100			9.7454174721			9.7509448206			9.7514917617			9.7585329441			9.7602918605			9.7668626153			9.7769085806			9.7896245397			9.7980935001			9.8161040809			9.8181704313			9.8246185843			9.8296227351			9.8368323205			9.8433926289			9.8517567715			9.8520757771			9.8556949043			9.8642780145			9.8666565257			9.9160909234			9.9276481986			9.9763892277			9.9834727472			9.9985164762			10.0052663482			10.0057588842			10.0085669425			10.0193104266			10.0210647688			10.0635825254			10.0761263458			10.0824379772			10.0835163014			10.0997228425			10.1101149431			10.1221441927			10.1241057034			10.1399832952			10.1404695305			10.1443782350			10.1546202907			10.1618611646			10.1633030578			10.1673297319			10.1683022886			10.1781516679			10.2052816924			10.2195892277			10.2393222380			10.2395075525			10.2414341097			10.2420864422			10.2474565057			10.2593187729			10.2620761531			10.2816329474			10.2844103329			10.2862975740			10.2882591768			10.2921824156			10.2966421376			10.2989875549			10.3012648700			10.3037348641			10.3065608966			10.3253603622			10.3444299873			10.3912870705			10.3936240044			10.4124182075			10.4209168281			10.4239713465			10.4273643733			10.4435982335			10.4440011912			10.4440011914			10.4440011916			10.4456453709			10.4536892611			10.4558333778			10.4696481648			10.4731339789			10.4768342329			10.4811784548			10.4849514560			10.4883458596			10.4910507020			10.4956511280			10.5015302529			10.5030958326			10.5077025885			10.5086973279			10.5165355123			10.5413146430			10.5467401367			10.5528292083			10.5608228417			10.5740228315			10.5759704230			10.5918019095			10.5929490807			10.5985089785			10.6117421480			10.6140960556			10.6151748571			10.6202346045			10.6212666566			10.6219410161			10.6259831319			10.6267830646			10.6340525606			10.6420567964			10.6457658217			10.6513717877			10.6537091812			10.6582054803			10.6655031819			10.6794565482			10.6798686954			10.6842337377			10.7010275758			10.7031544268			10.7047849076			10.7067572668			10.7070125036			10.7248577300			10.7315909512			10.7377213353			10.7455920370			10.7563586433			10.7578030824			10.7580169895			10.7602072824			10.7604862401			10.7628843317			10.7636569240			10.7753428642			10.7836453185			10.7939027788			10.7949810470			10.7969588318			10.8073440080			10.8135067678			10.8137273901			10.8191120684			10.8218620515			10.8246677751			10.8250647898			10.8354959166			10.8376258898			10.8397589431			10.8402782058			10.8515743677			10.8516466520			10.8585047953			10.8738082338			10.8795734900			10.8897502944			10.8908474001			10.8915793416			10.8916464548			10.9142258338			10.9224374599			10.9285195595			10.9337356325			10.9399931428			10.9426962104			10.9553738787			10.9557560877			10.9580044698			10.9623894293			10.9653657189			10.9683595746			10.9689900751			10.9725776539			10.9775710334			10.9789528242			10.9820880423			10.9869334858			10.9905913865			10.9964256094			11.0139653361			11.0309109190			11.0398270047			11.0412714742			11.0414908289			11.0484282732			11.0559541206			11.0683114396			11.0806717407			11.0869146168			11.0875983712			11.0890894579			11.0902897356			11.1028949532			11.1136067758			11.1191042025			11.1214677328			11.1233685276			11.1262362931			11.1321480143			11.1321480450			11.1328290827			11.1346407540			11.1531352645			11.1585423478			11.1635785194			11.1701375900			11.1711622795			11.1731511129			11.1734217019			11.1741066986			11.1904615756			11.1964555178			11.1983749717			11.2001200669			11.2082117750			11.2124223238			11.2134168882			11.2157863377			11.2222397879			11.2294738092			11.2326116859			11.2376316137			11.2385799682			11.2523433944			11.2596005580			11.2627190185			11.2662825812			11.2760890719			11.2763397340			11.2779056019			11.2792179103			11.2853301434			11.2865863288			11.2920680097			11.2941716878			11.2969578577			11.3013547938			11.3103487966			11.3106679888			11.3141658852			11.3154028369			11.3175594836			11.3226611255			11.3282350928			11.3338767550			11.3351789263			11.3380295153			11.3460230003			11.3501257967			11.3537240417			11.3555079829			11.3662105529			11.3695871622			11.3698180857			11.3759968748			11.3815537781			11.3904966384			11.4013692764			11.4037778820			11.4095656478			11.4163436036			11.4392842046			11.4411306538			11.4455944489			11.4645312096			11.4712420319			11.4760683166			11.4793481568			11.4857316747			11.4893486674			11.4959853068			11.5018828258			11.5041657348			11.5092983915			11.5310228304			11.5327055718			11.5334255909			11.5344589240			11.5349240673			11.5358344764			11.5370115757			11.5445329500			11.5553365773			11.5578480756			11.5578481384			11.5598121786			11.5632170038			11.5653141761			11.5828046788			11.5848532604			11.5913741209			11.6007215670			11.6053048622			11.6290723102			11.6352780402			11.6381562398			11.6402127774			11.6490366240			11.6523186036			11.6538851967			11.6538973359			11.6636962888			11.6706985230			11.6720700916			11.6753086940			11.6754151762			11.6842239803			11.6858097445			11.6858223110			11.6883083286			11.6883112746			11.6896723232			11.6935917466			11.6995199663			11.7017649246			11.7024685445			11.7044093508			11.7061270195			11.7130745175			11.7329748345			11.7382957271			11.7431683200			11.7490169727			11.7587528324			11.7661861933			11.7677099864			11.7686688387			11.7812097280			11.7829211828			11.7881975357			11.7995777382			11.8045955004			11.8045955005			11.8045955005			11.8045955006			11.8045955007			11.8135503332			11.8149577814			11.8201662287			11.8212084599			11.8223698304			11.8247827415			11.8285874990			11.8295611944			11.8338928664			11.8377274203			11.8435806535			11.8496317635			11.8500408889			11.8538659124			11.8560742151			11.8660171334			11.8723755369			11.8738942358			11.8753512590			11.8779656210			11.8806244342			11.8819010422			11.8819737710			11.8930798700			11.8983802158			11.9046868653			11.9051306483			11.9143185484			11.9162434108			11.9171158672			11.9270606260			11.9272198729			11.9368958863			11.9402623929			11.9494104079			11.9527013604			11.9553645936			11.9597815827			11.9656099556			11.9705728392			11.9749309965			11.9770411217			11.9774074848			11.9812746337			11.9813888847			11.9851095630			11.9942842965			11.9956331512			11.9992002970			12.0054799812			12.0125825442			12.0218102152			12.0232948431			12.0256309200			12.0323415883			12.0329266229			12.0339075180			12.0366842836			12.0396944196			12.0410811380			12.0414177102			12.0468483305			12.0508486001			12.0521776719			12.0557663100			12.0616390105			12.0618180791			12.0661126865			12.0760443159			12.0761727055			12.0766942370			12.0832298887			12.0917033221			12.0947684604			12.0949403013			12.0965739083			12.0978170439			12.0979666984			12.1082255908			12.1108974069			12.1123537770			12.1152362701			12.1157594408			12.1218289224			12.1230359838			12.1269310371			12.1385273043			12.1413776026			12.1435184454			12.1444623136			12.1485553835			12.1519905170			12.1520731449			12.1539917233			12.1544594957			12.1862606443			12.1912502983			12.1937140399			12.2052614775			12.2097445358			12.2103807175			12.2104164476			12.2127437114			12.2162399093			12.2165615813			12.2187244171			12.2240802479			12.2303574203			12.2318093605			12.2343165976			12.2351915787			12.2460732826			12.2471905564			12.2508789771			12.2514641974			12.2601844706			12.2622862894			12.2720275373			12.2724352652			12.2775292916			12.2897652028			12.2994925949			12.3068246988			12.3157701136			12.3168224252			12.3254655069			12.3301003213			12.3347697899			12.3354528351			12.3369495094			12.3387192527			12.3421197210			12.3421197211			12.3421197212			12.3421197214			12.3444987368			12.3584390601			12.3584390601			12.3710267200			12.3722531260			12.3739455668			12.3756734279			12.3774676967			12.3805421254			12.3856792759			12.3888644919			12.3893703775			12.3906585101			12.3945039883			12.3958936794			12.3972564020			12.4027882348			12.4039029734			12.4123845207			12.4171326993			12.4178669050			12.4221529096			12.4230141164			12.4245911362			12.4287494824			12.4324772592			12.4341246525			12.4402740466			12.4411725508			12.4413139947			12.4535379556			12.4548198152			12.4671450055			12.4732841398			12.4806269534			12.4810342957			12.4839926212			12.4890918496			12.4912613400			12.4920287750			12.4950899163			12.4962677527			12.4967345014			12.5087814049			12.5104030214			12.5127992653			12.5129339469			12.5210763559			12.5249661416			12.5287300546			12.5296765851			12.5305588164			12.5343660779			12.5354779009			12.5379237195			12.5380728135			12.5386998733			12.5425906269			12.5496413785			12.5508264628			12.5518995912			12.5528384346			12.5645962377			12.5673217936			12.5743399275			12.5769243688			12.5897230928			12.5986705686			12.5990627119			12.5999734151			12.6077084286			12.6118060303			12.6150293702			12.6189672299			12.6245761831			12.6256085513			12.6332785328			12.6377239757			12.6444520868			12.6452730497			12.6471606813			12.6499154414			12.6530531180			12.6548776066			12.6619987737			12.6670536196			12.6682701061			12.6690029338			12.6719297741			12.6746671597			12.6773362272			12.6773937955			12.6814452388			12.6848205546			12.7062264333			12.7198165050			12.7222743865			12.7304598944			12.7305397935			12.7319173145			12.7375298784			12.7413424167			12.7469851912			12.7492978445			12.7542218424			12.7573072963			12.7575143507			12.7665301029			12.7704729227			12.7736761887			12.7767353644			12.7775993569			12.7838905826			12.7884926479			12.7903592200			12.7937189339			12.7947696366			12.7961141603			12.7963734868			12.7971369893			12.7983262256			12.8084854978			12.8120256399			12.8167936461			12.8218236323			12.8240353325			12.8266118383			12.8363075671			12.8405599284			12.8487563922			12.8490440868			12.8627751226			12.8703783734			12.8762396366			12.8795354914			12.8801553313			12.8801583544			12.8802767477			12.8807543986			12.8842910470			12.8894492741			12.8923186397			12.8946865217			12.8959932037			12.8981789983			12.9130463001			12.9192251267			12.9196547457			12.9258729282			12.9279603748			12.9351270032			12.9394588284			12.9394779437			12.9413260055			12.9548098312			12.9574589111			12.9618203274			12.9628160243			12.9641852940			12.9660333684			12.9663475655			12.9666857549			12.9701963508			12.9742031416			12.9769967190			12.9777406817			12.9841094943			12.9852256509			12.9890250735			12.9947213185			12.9993602537			12.9999087039			13.0013420990			13.0028391123			13.0046329492			13.0086956550			13.0107652267			13.0173910990			13.0198151877			13.0217243183			13.0233058714			13.0292131504			13.0318383736			13.0319556028			13.0330235886			13.0332404103			13.0366895617			13.0413645404			13.0453003944			13.0454000208			13.0471214424			13.0505744531			13.0527366680			13.0615102154			13.0630195372			13.0654296363			13.0674075413			13.0774580520			13.0851601664			13.0866582605			13.0894690514			13.0895837543			13.0951746476			13.0957719062			13.0977932762			13.1032886208			13.1035636267			13.1070661044			13.1118051524			13.1121599591			13.1156102375			13.1183075765			13.1244262150			13.1250167173			13.1286158598			13.1291040008			13.1399338425			13.1404642467			13.1415053149			13.1444162136			13.1459935649			13.1521369072			13.1553393042			13.1559104180			13.1581841784			13.1614066006			13.1647991891			13.1703312900			13.1735340116			13.1759747110			13.1768866823			13.1769825504			13.1806104718			13.1811915636			13.1836940451			13.1877375942			13.1905724823			13.1910822613			13.2220243392			13.2305270838			13.2313174743			13.2412500120			13.2492337811			13.2493434124			13.2498967422			13.2532973558			13.2535992420			13.2560075070			13.2564894947			13.2573173090			13.2599993629			13.2720269997			13.2789647634			13.2808481532			13.2835086969			13.2917277444			13.2922351794			13.2924550851			13.2930496792			13.2932706043			13.2987771344			13.3020019047			13.3020378995			13.3022541847			13.3024013332			13.3035051828			13.3052985062			13.3061455639			13.3089336887			13.3260521767			13.3261397254			13.3291964789			13.3342712522			13.3386717605			13.3434470216			13.3485082894			13.3494155815			13.3498207312			13.3528204805			13.3555861119			13.3575657802			13.3656647710			13.3693819345			13.3709088879			13.3719633186			13.3753864981			13.3765241022			13.3770793895			13.3810869753			13.3838819871			13.3858329162			13.3885193576			13.3915710943			13.3931585992			13.3970516691			13.3995098310			13.4042072433			13.4065046325			13.4065046330			13.4097774354			13.4114650207			13.4115923928			13.4135477881			13.4305732975			13.4418663358			13.4479966694			13.4538030766			13.4712568548			13.4758102092			13.4799697831			13.4806161401			13.4813601204			13.4840951562			13.4856543070			13.4884484557			13.4899964517			13.4903515768			13.4905095148			13.4906026322			13.4926927276			13.4931758543			13.4980773295			13.5010757109			13.5037641026			13.5089110584			13.5089837624			13.5150351898			13.5216486933			13.5227177844			13.5236712090			13.5247560510			13.5268311643			13.5318771400			13.5358548615			13.5511174025			13.5522620042			13.5547374492			13.5552984956			13.5588479166			13.5594448357			13.5611818301			13.5667354310			13.5679661871			13.5696992443			13.5715049567			13.5781538473			13.5783124756			13.5786668687			13.5819970868			13.5945913005			13.5993466102			13.6040717488			13.6057520723			13.6062041715			13.6075666165			13.6128216638			13.6146203887			13.6151146521			13.6152391280			13.6251629467			13.6286454197			13.6307475865			13.6379649339			13.6386711081			13.6421522334			13.6484381545			13.6524678132			13.6598838276			13.6599185197			13.6603396520			13.6610577195			13.6612136017			13.6649244366			13.6712008167			13.6779464446			13.6805419542			13.6853283740			13.6869469477			13.6880899246			13.6891046282			13.6891795590			13.6965840701			13.6968189207			13.7007055432			13.7041777088			13.7047748327			13.7055449763			13.7107276877			13.7167302987			13.7172891039			13.7179062213			13.7183964967			13.7184596143			13.7209749558			13.7248627372			13.7314909279			13.7344486486			13.7376023683			13.7406286840			13.7447354574			13.7523001653			13.7586068642			13.7603844038			13.7632556119			13.7658617552			13.7694437389			13.7814490650			13.7817866390			13.7989906637			13.8035830957			13.8045475122			13.8117338952			13.8187703388			13.8220255176			13.8226790142			13.8258423934			13.8263509963			13.8290378552			13.8325419317			13.8329925834			13.8337700035			13.8424345401			13.8434696494			13.8437656012			13.8443447922			13.8445599012			13.8454098023			13.8460819248			13.8526144966			13.8537436363			13.8548266420			13.8584461924			13.8610379064			13.8646493312			13.8716851924			13.8748935622			13.8753742118			13.8798403721			13.8804173329			13.8816474942			13.8879737491			13.8896188610			13.8915078399			13.8920357311			13.9009450185			13.9054061247			13.9068953456			13.9105607851			13.9140617651			13.9190330535			13.9198674533			13.9214898385			13.9225103863			13.9261227047			13.9283561874			13.9293927927			13.9294286978			13.9315333695			13.9327138948			13.9343401390			13.9469945080			13.9518606463			13.9534642740			13.9559012560			13.9573454758			13.9621709614			13.9641189465			13.9691464844			13.9695967165			13.9745642102			13.9753395802			13.9763432285			13.9772057755			13.9817234207			13.9850868531			13.9863750801			13.9870095462			13.9885005592			14.0018667034			14.0082238957			14.0097728337			14.0119324150			14.0123872401			14.0144538477			14.0172023181			14.0194641947			14.0208621367			14.0224940511			14.0246414608			14.0254498160			14.0294842334			14.0296607386			14.0348482559			14.0351380807			14.0385462595			14.0392339342			14.0500260695			14.0506834710			14.0507445226			14.0518769989			14.0538544665			14.0582127471			14.0626126313			14.0660828939			14.0669171187			14.0669743457			14.0698774857			14.0699747348			14.0701606161			14.0711708929			14.0731839737			14.0739636195			14.0790529787			14.0791771604			14.0796767584			14.0801792180			14.0892431118			14.0928829264			14.0948360744			14.0999827616			14.1012446525			14.1042026855			14.1058844060			14.1095386964			14.1096525315			14.1141834896			14.1171725905			14.1211039154			14.1283234632			14.1305419577			14.1309034646			14.1325847557			14.1338224703			14.1364206034			14.1369105230			14.1380038762			14.1391916330			14.1496764769			14.1503800051			14.1517189138			14.1533776683			14.1571798282			14.1587339988			14.1631870448			14.1634553177			14.1638695452			14.1724526479			14.1725313129			14.1742864170			14.1746595516			14.1771741999			14.1786719700			14.1811992686			14.1827613583			14.1916445802			14.1951620862			14.1953426721			14.1996762229			14.2079984782			14.2094132751			14.2106832806			14.2169886940			14.2212186200			14.2238755462			14.2241315743			14.2328028307			14.2357157169			14.2362513149			14.2363282413			14.2375525325			14.2378703018			14.2397680436			14.2404436211			14.2456927649			14.2464974715			14.2496772624			14.2504849704			14.2512086304			14.2535010215			14.2547625963			14.2556519458			14.2568374649			14.2583177065			14.2617191328			14.2688626730			14.2698908912			14.2719394354			14.2751030034			14.2777462030			14.2781051754			14.2787701740			14.2854608335			14.2857116523			14.2897829360			14.2967060438			14.2974278932			14.3001807478			14.3048437978			14.3115627335			14.3123380800			14.3133059921			14.3139579839			14.3145487931			14.3194694257			14.3241448959			14.3276895398			14.3339437511			14.3373124879			14.3397191024			14.3441064503			14.3446550981			14.3450282252			14.3487011237			14.3548513701			14.3571386580			14.3605751932			14.3614922059			14.3624377159			14.3629945026			14.3630605184			14.3680338248			14.3681062114			14.3704148808			14.3708923989			14.3759514604			14.3783076737			14.3884786953			14.3890512018			14.3898072831			14.3902503253			14.3937933229			14.3940833415			14.3944664567			14.3958170725			14.4013821921			14.4033859836			14.4094299181			14.4096533947			14.4107509738			14.4181593504			14.4273253786			14.4309790080			14.4325747723			14.4351279490			14.4362452215			14.4406343360			14.4421969071			14.4428744748			14.4462536422			14.4533722596			14.4541203001			14.4546048922			14.4570842871			14.4581704359			14.4585401896			14.4628363773			14.4638187677			14.4660736887			14.4754077362			14.4785249567			14.4786532000			14.4860577324			14.4885482979			14.4892645215			14.4910016873			14.4911139060			14.4913979638			14.4936415074			14.4991664530			14.4992308072			14.5012369085			14.5058305176			14.5073861244			14.5080918610			14.5094912781			14.5118596688			14.5143050855			14.5166746338			14.5238467831			14.5249382190			14.5268605030			14.5335603902			14.5353187041			14.5464849551			14.5504517687			14.5504908545			14.5544386365			14.5563865365			14.5572135137			14.5576127322			14.5611179918			14.5618850373			14.5651969934			14.5706575555			14.5711042454			14.5721298988			14.5741380470			14.5764135856			14.5792012659			14.5843948495			14.5855703445			14.5885452648			14.5889259665			14.5918928830			14.5979318414			14.6000732115			14.6030519368			14.6031950966			14.6034870022			14.6039633147			14.6052340564			14.6062522271			14.6072825523			14.6105427856			14.6106727472			14.6115280673			14.6158888629			14.6182942141			14.6208723946			14.6260837339			14.6264775347			14.6292851643			14.6306666984			14.6366250436			14.6370234735			14.6387477268			14.6407721826			14.6414928953			14.6504766137			14.6519910126			14.6527056912			14.6541770369			14.6545749703			14.6558400671			14.6563098399			14.6572899772			14.6598780652			14.6641860743			14.6645396406			14.6647646660			14.6682312677			14.6682573143			14.6717967042			14.6763553220			14.6772165799			14.6781913903			14.6792281828			14.6800735722			14.6876171595			14.6885771727			14.6909407573			14.6946156610			14.6993560361			14.7004518315			14.7018154277			14.7037344890			14.7096249555			14.7116716346			14.7127191654			14.7155467572			14.7257548481			14.7272147810			14.7283621234			14.7325752205			14.7329653592			14.7355321674			14.7366731160			14.7370357606			14.7373563403			14.7379038976			14.7463411107			14.7489332284			14.7489426863			14.7507907815			14.7529876921			14.7541516993			14.7576400406			14.7587833754			14.7628887162			14.7633992166			14.7683604634			14.7686685988			14.7700309418			14.7732589601			14.7755408786			14.7760728077			14.7767257961			14.7872029160			14.7899829597			14.7906913007			14.7930410879			14.7935462567			14.7936410821			14.7948458100			14.7952088759			14.7968151661			14.8018971039			14.8028834211			14.8029524678			14.8034558158			14.8049579710			14.8072245080			14.8074840678			14.8164541300			14.8165092821			14.8183123318			14.8201933404			14.8294567374			14.8300534797			14.8325399668			14.8333128248			14.8348811680			14.8360155990			14.8397005831			14.8438696617			14.8444347668			14.8453499790			14.8491885805			14.8505866804			14.8526232910			14.8552303567			14.8668263252			14.8670801680			14.8698082404			14.8710954297			14.8764208746			14.8771591454			14.8775103832			14.8787244084			14.8789798822			14.8829901892			14.8855794699			14.8873674474			14.8884484404			14.8899392358			14.8944263889			14.8999915911			14.9044057522			14.9048039226			14.9089339265			14.9129510878			14.9139373953			14.9184413133			14.9220438406			14.9237931452			14.9259767890			14.9265947204			14.9299552711			14.9312116154			14.9395780168			14.9406209377			14.9420671343			14.9459107240			14.9467224194			14.9470925612			14.9472745510			14.9488963433			14.9506328066			14.9507760842			14.9529085980			14.9529671679			14.9534672650			14.9584351355			14.9585147031			14.9604131188			14.9613415196			14.9615282014			14.9648925895			14.9699868692			14.9726687983			14.9730927274			14.9751864303			14.9761661357			14.9767939086			14.9809504699			14.9833750458			14.9877436657			14.9888536713			14.9893576161			14.9904290973			14.9914877965			14.9941880263			14.9986776126			15.0027222921			15.0046556623			15.0048724875			15.0059095508			15.0079483663			15.0102768462			15.0187344840			15.0215032817			15.0248505693			15.0310001445			15.0330724070			15.0353644964			15.0365774349			15.0375987233			15.0393077821			15.0414815003			15.0416912801			15.0440876430			15.0468034363			15.0500126043			15.0554952631			15.0614048293			15.0629059743			15.0651541857			15.0668456119			15.0681777311			15.0685901621			15.0694404736			15.0713567033			15.0719080305			15.0738007878			15.0799676998			15.0821092290			15.0836215169			15.0868054286			15.0875476186			15.0876092127			15.0895117743			15.0898517526			15.0928279592			15.0929991345			15.0950524619			15.0957297114			15.0984615406			15.1002664081			15.1015102908			15.1065125859			15.1113633737			15.1131782845			15.1159095365			15.1169509075			15.1188675033			15.1260302457			15.1264329667			15.1275914668			15.1358975744			15.1421098606			15.1494012986			15.1507640130			15.1591375204			15.1593869632			15.1609851610			15.1636752143			15.1670344663			15.1684060776			15.1701693714			15.1717399942			15.1737324310			15.1763033725			15.1767011402			15.1771131642			15.1801584901			15.1962872786			15.2006026378			15.2052495984			15.2058974963			15.2073820154			15.2080753177			15.2084689730			15.2128037273			15.2185112734			15.2254945726			15.2257967036			15.2292731872			15.2307592411			15.2323045456			15.2332778575			15.2352549318			15.2359464458			15.2385994022			15.2419191722			15.2430846300			15.2447150416			15.2450680806			15.2474843589			15.2513317467			15.2522361015			15.2538839833			15.2550998818			15.2559872721			15.2581367914			15.2596039057			15.2618314588			15.2745808612			15.2745808613			15.2747341710			15.2747400026			15.2766406286			15.2877257589			15.2885094358			15.2904019679			15.2917731647			15.2974255034			15.2993186029			15.3037601371			15.3044632701			15.3049947642			15.3060098688			15.3074086137			15.3076455282			15.3121718430			15.3143095261			15.3176551409			15.3190982643			15.3198826356			15.3221801699			15.3257195693			15.3260102436			15.3271502218			15.3279235269			15.3279464594			15.3303646084			15.3304551101			15.3324321324			15.3328867217			15.3333951334			15.3374130466			15.3390986972			15.3402553078			15.3424971982			15.3454858842			15.3490057199			15.3502261458			15.3519346014			15.3523604585			15.3571056303			15.3572798671			15.3573511570			15.3587262725			15.3754192280			15.3762475560			15.3769462001			15.3788603108			15.3792945795			15.3793765698			15.3832434492			15.3832616554			15.3839684403			15.3854348122			15.3858767430			15.3897081319			15.3920755977			15.3927420504			15.3931462542			15.3932835271			15.3983804475			15.3988026821			15.3996511723			15.4038510002			15.4053840072			15.4087548686			15.4109491648			15.4132385216			15.4136109885			15.4157969400			15.4212524659			15.4267306495			15.4296223911			15.4318208659			15.4346318238			15.4375969688			15.4378513510			15.4384711602			15.4393290778			15.4421310835			15.4425817611			15.4441931615			15.4505999177			15.4587053196			15.4594927400			15.4603611381			15.4628565351			15.4636999301			15.4648051542			15.4651371744			15.4694844255			15.4705633817			15.4744688641			15.4750556562			15.4757316868			15.4773420913			15.4854477564			15.4889071816			15.4901934844			15.4932143767			15.4943683677			15.4946702140			15.4979585718			15.4987719175			15.4999920391			15.5046945262			15.5060718357			15.5065898267			15.5151234056			15.5156796584			15.5184768720			15.5195651784			15.5230481975			15.5233051025			15.5310850727			15.5333282821			15.5356196037			15.5506656367			15.5507970127			15.5525870715			15.5531280395			15.5541311949			15.5543784852			15.5558222739			15.5582950331			15.5590836361			15.5670592155			15.5720641063			15.5755102229			15.5768885171			15.5777316932			15.5781394560			15.5827978444			15.5839293481			15.5845565749			15.5880169979			15.5887284504			15.5888781419			15.5948033245			15.5956142939			15.5957091036			15.5968236391			15.6080326317			15.6098694405			15.6101067634			15.6124777685			15.6174255651			15.6189370784			15.6227638867			15.6241920182			15.6260539520			15.6292439202			15.6302517641			15.6305612799			15.6326429326			15.6328934574			15.6350702972			15.6363438897			15.6382033742			15.6391506963			15.6415822447			15.6420308982			15.6529417423			15.6546115833			15.6587361161			15.6683502010			15.6722048945			15.6765923753			15.6766561720			15.6779768473			15.6784887752			15.6798664614			15.6801806468			15.6833897445			15.6858492696			15.6904722744			15.6915957820			15.6946034299			15.6964192877			15.6974310382			15.6988364076			15.6990708277			15.7021125045			15.7022888096			15.7042381320			15.7066455995			15.7109638382			15.7142888011			15.7160418947			15.7176417169			15.7217767926			15.7218665651			15.7219337907			15.7237594439			15.7243398258			15.7245426146			15.7245741213			15.7284884015			15.7313345676			15.7319161910			15.7354625278			15.7368833902			15.7408801271			15.7420803849			15.7429508903			15.7445652809			15.7457194602			15.7460917493			15.7525586214			15.7582592113			15.7598536840			15.7598679692			15.7615756624			15.7628209730			15.7631603463			15.7701082529			15.7756988504			15.7800874893			15.7842511133			15.7847324646			15.7869822061			15.7880251951			15.7891842132			15.7993371952			15.8030611353			15.8049420468			15.8071198502			15.8075253462			15.8088975587			15.8232821089			15.8263757019			15.8273012716			15.8274449573			15.8291013486			15.8360976661			15.8394215480			15.8412313442			15.8417105178			15.8430075515			15.8441574585			15.8469907774			15.8484967220			15.8485715936			15.8495672271			15.8522959583			15.8548833671			15.8593452150			15.8594626296			15.8606915044			15.8611614767			15.8637858967			15.8705095035			15.8715733347			15.8785146974			15.8796170808			15.8798540490			15.8799464471			15.8813358156			15.8853392837			15.8865580554			15.8901111099			15.8901697543			15.8915835859			15.8922349645			15.8929421252			15.8938158229			15.8939328650			15.8981080422			15.9015990812			15.9040996229			15.9046214686			15.9063988680			15.9075044026			15.9076413599			15.9082919117			15.9085048587			15.9104298519			15.9137631103			15.9180914767			15.9190130946			15.9196441926			15.9207905040			15.9215731861			15.9276802571			15.9282539316			15.9288017503			15.9305921028			15.9321717496			15.9321717496			15.9321717504			15.9411909459			15.9471504673			15.9474032244			15.9487749289			15.9527748349			15.9537169457			15.9575138639			15.9576805582			15.9577751148			15.9584626520			15.9592629786			15.9608181836			15.9609218796			15.9634290936			15.9646497490			15.9673201606			15.9695730143			15.9716226089			15.9740469931			15.9742008682			15.9747946429			15.9759171372			15.9765346919			15.9806055322			15.9859156696			15.9866524397			15.9875469977			15.9884201147			15.9894501953			15.9896044546			15.9907282027			15.9922508399			15.9932235169			15.9933876235			15.9952795365			15.9973957436			15.9980420060			15.9997737919			15.9999296208			16.0006890593			16.0036313966			16.0145188630			16.0170598068			16.0172428936			16.0225465487			16.0229753006			16.0270345514			16.0275139812			16.0288832750			16.0301480338			16.0307045843			16.0351188686			16.0394193559			16.0412525348			16.0439764961			16.0496076965			16.0499193059			16.0509172613			16.0521565115			16.0540613688			16.0541808227			16.0554107448			16.0587670279			16.0595910996			16.0608131973			16.0609667109			16.0626021178			16.0636032664			16.0650357205			16.0661727447			16.0683591142			16.0702094928			16.0711833120			16.0731365140			16.0785260288			16.0811345696			16.0820312915			16.0888223694			16.0926124951			16.0943799070			16.0972579393			16.0977495033			16.0986483336			16.1028444401			16.1029398179			16.1048145809			16.1050676688			16.1110242605			16.1155724796			16.1192445493			16.1195268601			16.1200068397			16.1201255003			16.1240100197			16.1290955921			16.1336506898			16.1352162919			16.1379227851			16.1385051606			16.1423379115			16.1429691949			16.1448661532			16.1463224719			16.1466438635			16.1468022641			16.1489287871			16.1511683821			16.1534776616			16.1556870538			16.1692737080			16.1721368754			16.1743810152			16.1754716440			16.1759455983			16.1766454895			16.1768434156			16.1780590084			16.1796464931			16.1819611526			16.1827897486			16.1828428858			16.1860936539			16.1871850480			16.1912297216			16.1925294781			16.1937260462			16.1940484571			16.1942612039			16.1953010730			16.1953126204			16.1953945052			16.1956981719			16.1993204004			16.1994341729			16.2006316154			16.2011138847			16.2041800659			16.2089489983			16.2105721121			16.2119776361			16.2132169722			16.2138128608			16.2161859220			16.2165382455			16.2184822327			16.2189129043			16.2206066754			16.2223149556			16.2229092041			16.2235482967			16.2242228960			16.2247880232			16.2253804391			16.2317389294			16.2331382311			16.2332683251			16.2348056999			16.2351807940			16.2377938187			16.2378162682			16.2390466637			16.2396075368			16.2419798718			16.2435255278			16.2447156175			16.2456935985			16.2473212621			16.2476022372			16.2480205400			16.2589932368			16.2602882853			16.2640185351			16.2688632781			16.2724726083			16.2734435754			16.2784741580			16.2794158351			16.2795626000			16.2863900176			16.2866130439			16.2897638382			16.2944015978			16.2968229494			16.2970123276			16.2989010932			16.2991404715			16.2998700286			16.2999781542			16.3017617684			16.3027512989			16.3044349273			16.3049319744			16.3077131358			16.3093375652			16.3111600928			16.3115601157			16.3141579151			16.3144900166			16.3154145124			16.3157679802			16.3176148697			16.3186751740			16.3220665878			16.3243651815			16.3267870150			16.3268108243			16.3287567064			16.3299625000			16.3301955560			16.3308367170			16.3315264355			16.3318506786			16.3324633478			16.3339084112			16.3372791373			16.3376376717			16.3377893078			16.3391832064			16.3417007422			16.3439106457			16.3483519261			16.3532838478			16.3550050537			16.3641293940			16.3659400226			16.3678532217			16.3679716705			16.3725086001			16.3726331747			16.3753972878			16.3800627094			16.3819138363			16.3842816459			16.3882946548			16.3901859559			16.3922199789			16.3964370525			16.3997802447			16.4013376116			16.4047765805			16.4064177909			16.4069479188			16.4085204555			16.4093975168			16.4107802748			16.4112958741			16.4131769391			16.4165083259			16.4198766928			16.4242791100			16.4242897394			16.4265158646			16.4267209886			16.4300073556			16.4315839818			16.4340617330			16.4356177544			16.4362329691			16.4366929102			16.4371823855			16.4372867302			16.4379817576			16.4393460606			16.4396108362			16.4413783675			16.4452227539			16.4455089845			16.4461526619			16.4474068648			16.4509270273			16.4515359295			16.4524392984			16.4540389413			16.4562523022			16.4568931557			16.4626154325			16.4708498996			16.4715952274			16.4775286289			16.4848249075			16.4857834300			16.4860551334			16.4896013765			16.4914539764			16.4922899059			16.4961401953			16.4981935650			16.4985416936			16.5005081166			16.5008217857			16.5009559897			16.5016030691			16.5025368910			16.5030971648			16.5063443106			16.5081174313			16.5155895626			16.5173190625			16.5182897126			16.5187523011			16.5218084567			16.5277949614			16.5278480862			16.5285587254			16.5294152077			16.5308727252			16.5312672844			16.5325542102			16.5328682652			16.5335637585			16.5337024606			16.5352061854			16.5368745801			16.5371651120			16.5454086226			16.5499802492			16.5499971280			16.5513115557			16.5565540966			16.5595709347			16.5599823518			16.5605133783			16.5626108387			16.5633344955			16.5671731214			16.5726274326			16.5740417162			16.5747552579			16.5761870124			16.5779202782			16.5792876126			16.5810630045			16.5835527348			16.5850528902			16.5854492387			16.5862346810			16.5870963203			16.5891291349			16.5926429144			16.5957007833			16.5972776664			16.5979845759			16.5983319776			16.6020402564			16.6053535893			16.6057825311			16.6063790447			16.6067149993			16.6076681912			16.6089702909			16.6124151843			16.6151201612			16.6167312983			16.6179149721			16.6200568485			16.6208029502			16.6237792297			16.6242237164			16.6270467324			16.6279596875			16.6338482152			16.6357509902			16.6396954654			16.6426268721			16.6427559129			16.6479223726			16.6487991803			16.6550379665			16.6566261296			16.6575624438			16.6582202566			16.6629740900			16.6634574277			16.6660924940			16.6667473381			16.6677486627			16.6699053922			16.6715500433			16.6790144705			16.6811761135			16.6815873978			16.6827724213			16.6938765484			16.6992035249			16.7016533996			16.7024782807			16.7026807432			16.7041220434			16.7045821853			16.7056564907			16.7082674871			16.7125036539			16.7143597009			16.7154969320			16.7158318059			16.7167412125			16.7168826169			16.7173453608			16.7174839297			16.7175747426			16.7176415202			16.7188237392			16.7188658396			16.7218248183			16.7249219447			16.7279845568			16.7284662913			16.7286103092			16.7301804475			16.7323778320			16.7345164055			16.7371298813			16.7383338551			16.7393938984			16.7430892289			16.7474540567			16.7477806352			16.7490052619			16.7491628399			16.7509895588			16.7516608220			16.7567342340			16.7568654464			16.7575127043			16.7630883523			16.7646638158			16.7727863818			16.7737826100			16.7747990481			16.7748694080			16.7771076134			16.7788493932			16.7789395926			16.7824593249			16.7869919365			16.7874279490			16.7907891041			16.7920507168			16.7930918780			16.7946886516			16.7953467780			16.7974989073			16.7993724271			16.7998032548			16.8028371716			16.8070262087			16.8070832891			16.8143964194			16.8171580935			16.8174953214			16.8181963544			16.8182066752			16.8202122834			16.8206524242			16.8220905400			16.8224034275			16.8239273370			16.8320385239			16.8331427845			16.8341837624			16.8397815937			16.8414152471			16.8415621516			16.8428862591			16.8447226127			16.8457818951			16.8460889269			16.8470723046			16.8477634486			16.8486198035			16.8563368126			16.8592447219			16.8597085949			16.8618248167			16.8649200828			16.8662931415			16.8668310267			16.8702699326			16.8762331285			16.8766238046			16.8779908769			16.8812144816			16.8814151255			16.8814722632			16.8844971589			16.8851181149			16.8897049252			16.8898087452			16.8961435030			16.8964965212			16.8981668778			16.9057171669			16.9063066193			16.9074269121			16.9090173908			16.9093260423			16.9120235568			16.9128171285			16.9134524504			16.9135133848			16.9173774745			16.9179188832			16.9218801011			16.9283557998			16.9283615305			16.9320468134			16.9350781787			16.9384994125			16.9408260557			16.9418552653			16.9448159751			16.9463401105			16.9485998093			16.9534455680			16.9548538968			16.9560393355			16.9629408007			16.9663563964			16.9665084173			16.9696597719			16.9704351842			16.9711315674			16.9762373845			16.9800246979			16.9825539939			16.9832021534			16.9842167854			16.9912345663			16.9973572690			16.9989953987			17.0016825920			17.0023704825			17.0028014890			17.0035285361			17.0057206883			17.0061087684			17.0078320613			17.0088718182			17.0147721788			17.0191050823			17.0191334677			17.0216845677			17.0262444590			17.0264204843			17.0264650936			17.0265860646			17.0270255238			17.0282638007			17.0308825331			17.0386368710			17.0402467432			17.0404689625			17.0447445741			17.0448228707			17.0485873557			17.0499579403			17.0530899183			17.0567314623			17.0578297312			17.0585474014			17.0601517049			17.0605161801			17.0617794574			17.0650870894			17.0666418330			17.0681829573			17.0719213295			17.0741510841			17.0773374889			17.0785122127			17.0832113628			17.0875351406			17.0896130416			17.0935445560			17.0943904215			17.0945238839			17.0997987393			17.1029233388			17.1032013876			17.1032166168			17.1034754343			17.1052619750			17.1060425928			17.1067536726			17.1078638350			17.1079235527			17.1124563887			17.1129322240			17.1152828198			17.1167198414			17.1177248822			17.1200853696			17.1201939079			17.1205365140			17.1205826056			17.1230483031			17.1249135994			17.1270971251			17.1290266113			17.1291153400			17.1296666236			17.1343937667			17.1346949805			17.1485176569			17.1489378152			17.1520703924			17.1526467226			17.1556523487			17.1580686009			17.1618517905			17.1621589744			17.1640141024			17.1642985513			17.1661387527			17.1688921221			17.1691371478			17.1696981369			17.1750058890			17.1750272819			17.1756655422			17.1768753201			17.1798220290			17.1838372329			17.1840069159			17.1844867190			17.1846169547			17.1847414988			17.1871579180			17.1873645392			17.1875721137			17.1894961753			17.1936816514			17.1947002961			17.1999519028			17.2015300194			17.2025939255			17.2069656751			17.2071825757			17.2072374308			17.2089233282			17.2126046218			17.2138165284			17.2170988641			17.2201390134			17.2212354052			17.2215658379			17.2218834264			17.2218961162			17.2222031845			17.2341626064			17.2345796517			17.2362012952			17.2384835305			17.2391472152			17.2397004308			17.2400915512			17.2403276066			17.2404161163			17.2407515509			17.2414373506			17.2433120313			17.2468413505			17.2473709174			17.2485475349			17.2547860135			17.2585304022			17.2587242676			17.2611175890			17.2613111661			17.2620646423			17.2633025637			17.2637085528			17.2648168085			17.2650552171			17.2670137116			17.2678711968			17.2697159161			17.2702731134			17.2715421284			17.2721888316			17.2828860163			17.2836281865			17.2865859097			17.2882063474			17.2899401232			17.2921136238			17.2963274970			17.2982731869			17.2990409433			17.3003583386			17.3057292432			17.3061293465			17.3083855703			17.3090237957			17.3097943679			17.3110273449			17.3110588057			17.3182990842			17.3200853017			17.3207350997			17.3296146648			17.3302349413			17.3332915115			17.3365768191			17.3379748831			17.3412150480			17.3458274022			17.3469014089			17.3487890777			17.3545855069			17.3557276247			17.3562780692			17.3565017521			17.3576046180			17.3579810036			17.3591374674			17.3664842296			17.3686567348			17.3688288577			17.3709464645			17.3716671569			17.3772338158			17.3772547151			17.3787079060			17.3797531005			17.3826413252			17.3831682646			17.3834168800			17.3879211580			17.3887101336			17.3917545749			17.3932400175			17.4000737140			17.4000792786			17.4041171664			17.4055074766			17.4056330664			17.4064703967			17.4076136806			17.4093188745			17.4142882240			17.4161863365			17.4170968502			17.4200460247			17.4221650430			17.4269022296			17.4276090968			17.4290480668			17.4314363846			17.4336247761			17.4341780864			17.4355545490			17.4361196697			17.4374318736			17.4401235515			17.4401378496			17.4431307354			17.4469078460			17.4493136131			17.4495733760			17.4531746709			17.4540161862			17.4545843203			17.4550539614			17.4607664176			17.4624042396			17.4627287803			17.4642941258			17.4656228959			17.4681586420			17.4684747406			17.4696416027			17.4706481789			17.4709336764			17.4750857106			17.4754825601			17.4758383667			17.4772485226			17.4782248497			17.4822722201			17.4823379046			17.4845771660			17.4848321965			17.4943227804			17.4973207184			17.4977057355			17.4990120517			17.5000805574			17.5011706309			17.5035012839			17.5084214602			17.5093505600			17.5125778428			17.5135470962			17.5138202087			17.5139368144			17.5139889479			17.5155271651			17.5173520493			17.5196110448			17.5217316561			17.5219288935			17.5223020381			17.5234713045			17.5277634615			17.5286227312			17.5307474246			17.5316510943			17.5365048460			17.5374407570			17.5395254853			17.5402059633			17.5419546018			17.5450820007			17.5458881894			17.5485500129			17.5491344885			17.5520499289			17.5529331956			17.5544368804			17.5555126129			17.5561983787			17.5568336460			17.5609063545			17.5638568700			17.5667644223			17.5669052936			17.5674329136			17.5683658445			17.5704005165			17.5729347290			17.5740342202			17.5756495214			17.5813401389			17.5835254407			17.5854488530			17.5855545222			17.5868393813			17.5871030956			17.5879491479			17.5880484511			17.5892732503			17.5952669263			17.6047300654			17.6052422954			17.6082576743			17.6083355560			17.6107300180			17.6116059082			17.6126353751			17.6172380487			17.6177829740			17.6209790154			17.6210803844			17.6222708624			17.6243619989			17.6245862288			17.6264151454			17.6272122219			17.6299404150			17.6307288817			17.6408541538			17.6412296930			17.6418115512			17.6418487602			17.6425798891			17.6465022378			17.6489994499			17.6491938165			17.6533150333			17.6542328299			17.6544282937			17.6573764443			17.6591895562			17.6600547617			17.6608197983			17.6611127698			17.6613363708			17.6630686890			17.6673150941			17.6729049070			17.6774361782			17.6774830612			17.6778008595			17.6809664024			17.6827393608			17.6843468852			17.6862128283			17.6925095278			17.6933154367			17.6969377087			17.6969800695			17.6977757357			17.7011262633			17.7011723218			17.7065543995			17.7075620936			17.7096606309			17.7114995684			17.7127029772			17.7137041024			17.7153194588			17.7161524844			17.7162774565			17.7172322596			17.7175271709			17.7204079323			17.7220724238			17.7272913128			17.7286276470			17.7301509490			17.7309246881			17.7311931145			17.7312020955			17.7354822985			17.7378670626			17.7386383248			17.7386749764			17.7396783864			17.7397833491			17.7423475638			17.7426166326			17.7427983794			17.7459646052			17.7476590433			17.7552111440			17.7606016590			17.7633616294			17.7672499781			17.7688305066			17.7699785789			17.7730533679			17.7756257462			17.7762906719			17.7774626353			17.7812298545			17.7844488167			17.7871640865			17.7906032503			17.7923563939			17.7950954801			17.7992180362			17.8008528539			17.8011740125			17.8030958242			17.8044482857			17.8051378978			17.8052057800			17.8060641167			17.8069985102			17.8083273738			17.8088477390			17.8111582215			17.8115210849			17.8121623215			17.8134855644			17.8162434699			17.8173867294			17.8177243600			17.8231787816			17.8252442463			17.8254209931			17.8266145934			17.8266373692			17.8285829486			17.8289977356			17.8345690493			17.8347154833			17.8384775353			17.8384830231			17.8401169896			17.8419764427			17.8425473995			17.8430450170			17.8431800703			17.8437466488			17.8461589537			17.8534796738			17.8565485750			17.8592189755			17.8625947488			17.8651114149			17.8674483700			17.8678040136			17.8678611345			17.8688569120			17.8700654448			17.8756299717			17.8792273734			17.8827200727			17.8827954104			17.8833645609			17.8879718552			17.8900169137			17.8914659931			17.8921584743			17.8935204065			17.8936886539			17.8947228846			17.8959655179			17.8976960855			17.8985210238			17.8991397923			17.8994916740			17.9004340523			17.9054250012			17.9055102983			17.9058485726			17.9088521263			17.9092454952			17.9098313271			17.9121261715			17.9162659659			17.9167518194			17.9179541078			17.9185592956			17.9221115034			17.9239298936			17.9255371247			17.9302959793			17.9306390723			17.9310217136			17.9313133388			17.9331700277			17.9344712891			17.9359153825			17.9372620852			17.9397282536			17.9397430239			17.9412704564			17.9425958726			17.9453648148			17.9469266240			17.9474088906			17.9505044279			17.9554379170			17.9603607870			17.9615158980			17.9628740151			17.9717119442			17.9724436537			17.9725988697			17.9732959829			17.9759170915			17.9770245536			17.9785242938			17.9860879233			17.9861026465			17.9874960491			17.9884064057			17.9888286110			17.9908999656			17.9916790743			17.9929819927			17.9953941657			18.0021025345			18.0028950899			18.0048915025			18.0049399463			18.0050258292			18.0100597215			18.0121537476			18.0132581452			18.0139203336			18.0146597966			18.0164276357			18.0173539925			18.0175082873			18.0178220621			18.0200876786			18.0220220476			18.0226352800			18.0229353421			18.0259226926			18.0277070112			18.0289523290			18.0306166174			18.0354886127			18.0364764414			18.0405615844			18.0418440445			18.0431150796			18.0442867868			18.0470551602			18.0473006817			18.0520012135			18.0537747916			18.0552728460			18.0567421000			18.0597875612			18.0610040893			18.0615412720			18.0628419329			18.0680996837			18.0708530294			18.0723774261			18.0725387127			18.0736473468			18.0749428739			18.0801988647			18.0822155764			18.0840987337			18.0903902047			18.0932723320			18.0982734494			18.0985358652			18.0995677644			18.1004225762			18.1015739631			18.1030737611			18.1050026200			18.1061514727			18.1131190191			18.1171316904			18.1224584949			18.1249145970			18.1262938345			18.1278877021			18.1291836416			18.1300844584			18.1311495484			18.1337999995			18.1363447520			18.1387742749			18.1455034735			18.1457453089			18.1462269035			18.1479899549			18.1503416766			18.1510318806			18.1568219465			18.1575272865			18.1575374305			18.1576146898			18.1584731486			18.1629525177			18.1634440979			18.1635152414			18.1659061458			18.1679814637			18.1689399227			18.1713271810			18.1722986119			18.1777515862			18.1784916570			18.1835616658			18.1839331812			18.1855552281			18.1873027694			18.1878094946			18.1931930639			18.2030139715			18.2035897342			18.2061431816			18.2067399372			18.2070200522			18.2080492704			18.2090107988			18.2090283521			18.2105497730			18.2122931957			18.2139112531			18.2196253314			18.2222187199			18.2222725735			18.2242995047			18.2305381086			18.2343389049			18.2346878945			18.2358399333			18.2366350449			18.2370839700			18.2413821824			18.2424776606			18.2428301041			18.2438534643			18.2439608028			18.2493927440			18.2500934627			18.2503440983			18.2523757013			18.2542442698			18.2553906074			18.2570582131			18.2644982257			18.2662187457			18.2672706362			18.2675424497			18.2690759658			18.2701893113			18.2702065404			18.2728933894			18.2769862799			18.2778045869			18.2794826428			18.2803324940			18.2832185887			18.2886220748			18.2886676541			18.2887426308			18.2918241603			18.2921710964			18.2943510309			18.2955307941			18.2969389574			18.2974470264			18.2998591551			18.3008863777			18.3010639928			18.3030203587			18.3093589693			18.3112814455			18.3124616520			18.3127056473			18.3140951342			18.3141113096			18.3155684281			18.3185188084			18.3186984525			18.3223415785			18.3224706691			18.3227576060			18.3251207463			18.3252070733			18.3267457321			18.3302455886			18.3343326600			18.3360094023			18.3362565792			18.3364748018			18.3374928858			18.3489878023			18.3522000355			18.3531428565			18.3537137314			18.3585918165			18.3636845468			18.3689430514			18.3697211754			18.3705902786			18.3723958273			18.3725188564			18.3731248133			18.3736335998			18.3764373899			18.3782933983			18.3790796397			18.3815248129			18.3816156858			18.3831099987			18.3839484755			18.3899671572			18.3907309735			18.3914070702			18.3914557324			18.3915896408			18.3929767139			18.3954373498			18.4035699089			18.4043911663			18.4053146138			18.4054784774			18.4057736772			18.4073531249			18.4082912551			18.4084872623			18.4094460409			18.4173034564			18.4188769310			18.4217027516			18.4219885840			18.4245420968			18.4320250889			18.4325885970			18.4326999800			18.4359521749			18.4361013538			18.4378346539			18.4401772315			18.4422023992			18.4437409889			18.4476943655			18.4479087476			18.4488162218			18.4500579527			18.4520347907			18.4565135439			18.4580526359			18.4585817880			18.4594055247			18.4603975283			18.4614018569			18.4634387233			18.4652680721			18.4693496275			18.4727649865			18.4731738482			18.4732018472			18.4749478306			18.4792478591			18.4798619214			18.4810038625			18.4827492917			18.4839639735			18.4841014399			18.4860721942			18.4876554948			18.4884693044			18.4903812943			18.4967100810			18.4973870602			18.5031844272			18.5056307206			18.5062784031			18.5095441800			18.5103724677			18.5147473125			18.5198880843			18.5209780794			18.5227401701			18.5235196295			18.5239289869			18.5281460760			18.5284579115			18.5285681894			18.5286996285			18.5298722600			18.5299615129			18.5314188499			18.5349869845			18.5354832625			18.5442030977			18.5445504263			18.5450917331			18.5458133559			18.5460069244			18.5465700596			18.5471537705			18.5482574763			18.5536817319			18.5554267152			18.5592529525			18.5614489460			18.5646241869			18.5655324366			18.5662001785			18.5684550069			18.5695474565			18.5697391109			18.5728050813			18.5761756405			18.5770905243			18.5771404933			18.5805373329			18.5848914485			18.5849665033			18.5952386473			18.5956352744			18.5967841143			18.5977880431			18.5987617015			18.6043348801			18.6049059187			18.6063214073			18.6071818637			18.6076854839			18.6103097128			18.6139011258			18.6166217495			18.6189506966			18.6203660284			18.6227526569			18.6231038258			18.6250827863			18.6261823765			18.6319544701			18.6347496194			18.6349796425			18.6356466216			18.6384052893			18.6395535122			18.6397781506			18.6426593031			18.6445906715			18.6458872827			18.6491981224			18.6504238218			18.6534717683			18.6541816182			18.6581927652			18.6586539253			18.6595671466			18.6630107515			18.6630244744			18.6668694460			18.6669799579			18.6670359423			18.6681480001			18.6753893774			18.6754876396			18.6791391219			18.6805655525			18.6807002993			18.6847706463			18.6878375483			18.6943471929			18.6970442381			18.6995694669			18.7065433200			18.7067083576			18.7076792562			18.7077842947			18.7109420172			18.7172752383			18.7173099664			18.7219134184			18.7234471613			18.7235302616			18.7243338702			18.7249574808			18.7257002870			18.7258767065			18.7276537970			18.7288882060			18.7314325034			18.7325607360			18.7331284289			18.7385401821			18.7408705441			18.7411027641			18.7413658057			18.7414757831			18.7469205795			18.7484341606			18.7498432319			18.7503404400			18.7524368416			18.7534194067			18.7549948678			18.7585139463			18.7593414507			18.7594204290			18.7596891684			18.7602819457			18.7630336140			18.7663002377			18.7668167730			18.7678377445			18.7690296936			18.7742368964			18.7751133333			18.7762509677			18.7775997890			18.7816399172			18.7827701248			18.7829711446			18.7834352807			18.7835341640			18.7844502158			18.7893897479			18.7920341440			18.7941546956			18.7943233370			18.7954294232			18.7979299157			18.7979852157			18.8010411579			18.8022140235			18.8056825626			18.8057879476			18.8104135606			18.8138729393			18.8142650454			18.8146832843			18.8150291319			18.8165059771			18.8210951861			18.8218354464			18.8254010423			18.8286549230			18.8330760397			18.8348265499			18.8368371049			18.8388836967			18.8418784305			18.8463662729			18.8476759141			18.8480989568			18.8488699448			18.8499745901			18.8513944001			18.8518617401			18.8520199106			18.8532127426			18.8545992712			18.8550339579			18.8554481259			18.8555063883			18.8573571666			18.8574413648			18.8577394097			18.8600566308			18.8638132856			18.8640861259			18.8664362394			18.8666231915			18.8684588972			18.8736640753			18.8738184563			18.8775440127			18.8789989352			18.8807860621			18.8832389844			18.8849447856			18.8849526501			18.8921167978			18.8948131710			18.8968680399			18.8982786066			18.8986188800			18.8996037372			18.9000539520			18.9014238166			18.9016601338			18.9018665417			18.9029932533			18.9051334586			18.9061273598			18.9112326120			18.9138713773			18.9164163768			18.9165563574			18.9192672632			18.9225231398			18.9225425221			18.9237649113			18.9239741971			18.9250311959			18.9307119841			18.9322817857			18.9349579034			18.9359191304			18.9392376969			18.9433602914			18.9489408723			18.9490723025			18.9497501054			18.9506156905			18.9516273905			18.9526801612			18.9533368352			18.9563483804			18.9570361714			18.9598031635			18.9631030656			18.9631035926			18.9648343049			18.9667893060			18.9690996253			18.9711520067			18.9763967058			18.9794769616			18.9801988481			18.9854664214			18.9863198472			18.9878084740			18.9886039726			18.9889960289			18.9962948810			18.9966726413			18.9977415417			18.9994189836			18.9995261670			19.0004299304			19.0006042744			19.0023348462			19.0027696070			19.0052692067			19.0070653210			19.0106679887			19.0112976234			19.0135041905			19.0164559802			19.0180031153			19.0225459605			19.0273738716			19.0279673183			19.0286790007			19.0295400142			19.0301268727			19.0341892109			19.0343684207			19.0363843458			19.0426907320			19.0433630760			19.0433653905			19.0435250921			19.0454355206			19.0475367857			19.0499929996			19.0508248616			19.0521442471			19.0539336929			19.0541593204			19.0622536235			19.0625809618			19.0630719994			19.0689207557			19.0701559406			19.0707435131			19.0716245659			19.0751351948			19.0767608629			19.0785834565			19.0791878566			19.0805934384			19.0820427331			19.0837463524			19.0853900104			19.0895570262			19.0902804771			19.0933144085			19.0941863643			19.0972858741			19.0995251708			19.1008022650			19.1032004037			19.1035928371			19.1044289349			19.1051139525			19.1053336750			19.1055474197			19.1057695362			19.1058024945			19.1108273840			19.1111895241			19.1113968129			19.1115135711			19.1187667803			19.1238056738			19.1273354110			19.1276076976			19.1287986902			19.1291726914			19.1292226867			19.1305004541			19.1346581155			19.1367405688			19.1393341956			19.1397080192			19.1468249272			19.1502987655			19.1509853696			19.1535037068			19.1581174820			19.1611649889			19.1617775132			19.1622413425			19.1656499854			19.1679573122			19.1700453578			19.1703956233			19.1709380663			19.1711895324			19.1715072621			19.1737629054			19.1740992599			19.1781483689			19.1803992431			19.1810251277			19.1816388919			19.1835167571			19.1846447873			19.1855736708			19.1859476733			19.1878941256			19.1895891056			19.1911456698			19.1911567458			19.1933222524			19.1953805392			19.1985094298			19.1986502898			19.2015963771			19.2036117502			19.2053894513			19.2139328324			19.2165999760			19.2178917972			19.2209152018			19.2218659113			19.2246990476			19.2257196967			19.2275066709			19.2297136071			19.2304552585			19.2323225993			19.2423849207			19.2494922460			19.2498808322			19.2522218106			19.2523483230			19.2523926677			19.2537109355			19.2544630788			19.2551164318			19.2561071578			19.2584962284			19.2650609035			19.2686167862			19.2713495905			19.2728125748			19.2762864605			19.2783701615			19.2784539379			19.2816919815			19.2828175213			19.2869930745			19.2877405586			19.2891429951			19.2906798746			19.2909258691			19.2930976878			19.2978817546			19.3036296001			19.3044483789			19.3062723172			19.3076641812			19.3082644546			19.3101285622			19.3116268453			19.3134169538			19.3143091953			19.3151991001			19.3160629042			19.3165419148			19.3177417560			19.3183234129			19.3219252519			19.3220647468			19.3232288476			19.3238760846			19.3277016563			19.3280440208			19.3287527014			19.3295793773			19.3320736927			19.3320964077			19.3359993397			19.3370498036			19.3399536157			19.3467470535			19.3467643092			19.3469986179			19.3473284334			19.3474275674			19.3492665872			19.3523353255			19.3587135343			19.3628243679			19.3646867452			19.3649272242			19.3664692131			19.3716333834			19.3716638909			19.3717121542			19.3730229034			19.3733793035			19.3740140553			19.3758163766			19.3782213096			19.3786189370			19.3832657869			19.3848435159			19.3848948638			19.3875026233			19.3887961187			19.3935089921			19.3950645334			19.3991573463			19.4036546211			19.4044143659			19.4056529133			19.4066603616			19.4076818174			19.4091506379			19.4120219055			19.4138043957			19.4139607321			19.4143622046			19.4211938722			19.4213190341			19.4216441480			19.4277476470			19.4307530868			19.4311157496			19.4353653990			19.4362003439			19.4397864116			19.4401614821			19.4407696295			19.4420235689			19.4457384457			19.4504605903			19.4510306006			19.4528620841			19.4535129767			19.4556947210			19.4568127724			19.4571579526			19.4575870687			19.4581832425			19.4586880291			19.4593784287			19.4610893422			19.4614855665			19.4637214528			19.4638857324			19.4650410225			19.4661024055			19.4663994887			19.4687134322			19.4707038427			19.4750739020			19.4768117628			19.4798385458			19.4816875346			19.4863729760			19.4878339588			19.4890572161			19.4891281327			19.4908817701			19.4934586095			19.4943073193			19.4987846323			19.5040228359			19.5042651699			19.5089232510			19.5106809397			19.5121038446			19.5123181155			19.5125407925			19.5140900527			19.5206590205			19.5210363053			19.5257841369			19.5297546055			19.5304421851			19.5325894500			19.5327462399			19.5329851224			19.5346008013			19.5346303200			19.5386180345			19.5424045501			19.5426708219			19.5449950819			19.5466868338			19.5530967090			19.5550498955			19.5600837239			19.5613573705			19.5658130924			19.5664478068			19.5686985270			19.5692223768			19.5711329554			19.5720843311			19.5737866139			19.5809281821			19.5859987047			19.5862802001			19.5895329646			19.5909557714			19.5916204339			19.5930087124			19.5937135555			19.5947531747			19.5967923788			19.5983069043			19.6030009118			19.6045270751			19.6050176031			19.6072410193			19.6075582719			19.6085562778			19.6174069869			19.6175965023			19.6176092059			19.6178205443			19.6189112176			19.6207352752			19.6221667789			19.6237198679			19.6239146808			19.6281828057			19.6283753401			19.6295718475			19.6312215975			19.6339555812			19.6350308831			19.6360595890			19.6373660375			19.6413046086			19.6458914178			19.6474902000			19.6477396554			19.6534957859			19.6543741182			19.6554017344			19.6562767631			19.6573448501			19.6585687364			19.6603130645			19.6621532856			19.6638019947			19.6687469209			19.6707562441			19.6763435862			19.6791543830			19.6802996591			19.6807538009			19.6815251004			19.6909528317			19.6930132757			19.6948643227			19.6968233381			19.6979485777			19.7004109222			19.7010335223			19.7043312120			19.7051417394			19.7052433539			19.7076064673			19.7100586113			19.7120376498			19.7154313340			19.7155606539			19.7184657077			19.7209025348			19.7253052254			19.7303762180			19.7331999312			19.7334180751			19.7338735057			19.7350895449			19.7367664942			19.7398901919			19.7413729405			19.7428581877			19.7437606647			19.7469551907			19.7473415809			19.7477299886			19.7481204661			19.7500966686			19.7508409407			19.7518226993			19.7520969238			19.7535011288			19.7564690028			19.7567463340			19.7582021865			19.7601770608			19.7616611224			19.7618169851			19.7624317952			19.7645740597			19.7657847383			19.7690980189			19.7713863448			19.7714386497			19.7716183678			19.7727963094			19.7795667437			19.7863255244			19.7867905278			19.7869484356			19.7903910512			19.7906744310			19.7945273148			19.7950515541			19.7994203545			19.7998676782			19.8002967772			19.8007076878			19.8046836029			19.8099171318			19.8133521344			19.8150635008			19.8152360086			19.8213509523			19.8219037355			19.8219056124			19.8236261375			19.8244739032			19.8286570152			19.8314764838			19.8323344727			19.8328701142			19.8335860568			19.8342719962			19.8346281103			19.8350655943			19.8361881084			19.8365308212			19.8412233790			19.8443491610			19.8451011819			19.8454044760			19.8471929922			19.8481167144			19.8486109073			19.8522383283			19.8533127049			19.8578171100			19.8607798442			19.8650995804			19.8655894353			19.8669111399			19.8679297700			19.8696771824			19.8701958307			19.8709435069			19.8709826333			19.8721572618			19.8750254522			19.8756415313			19.8766540456			19.8805609375			19.8818167602			19.8833457134			19.8837067277			19.8852463046			19.8900558612			19.8901517040			19.8917461075			19.8936202015			19.8984803169			19.9010498074			19.9016065814			19.9066480830			19.9115059348			19.9121620491			19.9142525688			19.9223388658			19.9223486730			19.9257402185			19.9278077653			19.9295706861			19.9320075458			19.9340994544			19.9370254214			19.9402051519			19.9404588195			19.9414585094			19.9428396251			19.9493783336			19.9520874983			19.9540412940			19.9583140434			19.9592497171			19.9624608691			19.9625991822			19.9634824211			19.9646665253			19.9704676974			19.9740392024			19.9749174482			19.9770294013			19.9798606881			19.9824489042			19.9849837333			19.9861706444			19.9900393725			19.9900794248			19.9923734916			19.9942875670			19.9958841440			19.9966048895			20.0006534736			20.0073600885			20.0087735986			20.0118994572			20.0146384750			20.0161964960			20.0166474877			20.0220461361			20.0220834024			20.0223094356			20.0234095331			20.0257288761			20.0264615873			20.0271278851			20.0328431072			20.0338441563			20.0343062251			20.0406034007			20.0432100520			20.0443857112			20.0461819321			20.0523920497			20.0524680716			20.0549067297			20.0550964050			20.0571266748			20.0621194503			20.0659129530			20.0674895818			20.0700819108			20.0722747114			20.0749878161			20.0760053143			20.0796301622			20.0815624024			20.0824049784			20.0824810845			20.0899108839			20.0901514250			20.0902873026			20.0921419077			20.0950765028			20.0957093201			20.0959934213			20.0968246944			20.0990381999			20.0993238175			20.1021863362			20.1089366314			20.1092432634			20.1138952247			20.1167238149			20.1188722201			20.1192216838			20.1194969089			20.1208571921			20.1216871536			20.1281562266			20.1301401072			20.1309809956			20.1342264599			20.1352150369			20.1355406481			20.1356026439			20.1371044240			20.1395757339			20.1396472276			20.1410420571			20.1425729449			20.1434034912			20.1452613414			20.1471381305			20.1471381345			20.1471381364			20.1471381401			20.1471381424			20.1526723479			20.1551324391			20.1591651076			20.1629843416			20.1635240434			20.1651228310			20.1662145201			20.1663619296			20.1689872957			20.1696374318			20.1697624101			20.1698688223			20.1708178867			20.1772210593			20.1777206770			20.1784859301			20.1790759612			20.1791106128			20.1824977957			20.1827786446			20.1834392027			20.1896489343			20.1963530725			20.1967129955			20.2016681796			20.2023731969			20.2043147057			20.2044292807			20.2062364261			20.2072437838			20.2118049975			20.2121605991			20.2137198568			20.2139824064			20.2150848038			20.2157975748			20.2203357104			20.2243374448			20.2259517799			20.2291218529			20.2299516148			20.2330823520			20.2343750916			20.2447459670			20.2478833700			20.2482749373			20.2491749238			20.2504523330			20.2512658305			20.2525479900			20.2532378006			20.2532476124			20.2548326980			20.2558665390			20.2560798119			20.2571554499			20.2573413557			20.2578296504			20.2579657242			20.2599975354			20.2626602385			20.2706315633			20.2748137692			20.2775157060			20.2778156417			20.2791671686			20.2793696297			20.2808649187			20.2820315927			20.2834886229			20.2840604250			20.2840738165			20.2868618503			20.2882352185			20.2903810049			20.2922974444			20.2924231694			20.2934055563			20.2979759951			20.3005071877			20.3040956214			20.3085409642			20.3096335737			20.3102700231			20.3122558022			20.3131679664			20.3141438287			20.3145062288			20.3186901720			20.3255199024			20.3257419553			20.3275112641			20.3279004661			20.3317882922			20.3319631228			20.3383760169			20.3404687434			20.3444277784			20.3445986487			20.3456734142			20.3472976763			20.3491397217			20.3497215454			20.3549584567			20.3556647249			20.3569239088			20.3616452809			20.3625628491			20.3636991660			20.3665078258			20.3738431729			20.3740692333			20.3760788791			20.3784112920			20.3819328064			20.3853205132			20.3875612948			20.3939908734			20.3974416238			20.3985015334			20.3991512172			20.4022586546			20.4030319194			20.4042141872			20.4049622425			20.4050825279			20.4083315262			20.4124096161			20.4129653502			20.4132246895			20.4133173610			20.4192238290			20.4204947674			20.4215610612			20.4215881358			20.4215881410			20.4261721223			20.4264376271			20.4271733170			20.4313548248			20.4320554546			20.4333709522			20.4381003287			20.4381203336			20.4399823724			20.4402298326			20.4406489378			20.4407821573			20.4412423058			20.4420819129			20.4422850698			20.4451297841			20.4483636453			20.4490503636			20.4535390229			20.4542860598			20.4584097717			20.4629537186			20.4638991536			20.4653336573			20.4670219817			20.4721080595			20.4734945410			20.4739929042			20.4758781150			20.4790210105			20.4811141942			20.4825294708			20.4847549870			20.4874405370			20.4876388165			20.4895651730			20.4900549455			20.4923752278			20.4991729179			20.5000921992			20.5049744960			20.5092953021			20.5119620571			20.5152776395			20.5153272808			20.5163973754			20.5229527151			20.5244084633			20.5280075756			20.5312648143			20.5412054746			20.5415963659			20.5420729973			20.5451480579			20.5467533755			20.5492693595			20.5513158303			20.5521616733			20.5541479299			20.5558268514			20.5558464609			20.5573708364			20.5583155794			20.5602198440			20.5639002639			20.5661998314			20.5677436781			20.5730355652			20.5732738319			20.5757998602			20.5777464040			20.5781916176			20.5785993533			20.5806346375			20.5813585954			20.5830791214			20.5838251792			20.5884833773			20.5887196235			20.5907102880			20.5929440259			20.5964662828			20.5971029243			20.5974055645			20.5976255073			20.5990499485			20.5994411199			20.5995255860			20.6025647388			20.6074612668			20.6085368626			20.6137812054			20.6159305630			20.6179885557			20.6184409411			20.6189415093			20.6205088330			20.6217533186			20.6223928102			20.6242383012			20.6243084821			20.6243214766			20.6256259629			20.6270829438			20.6274660278			20.6279674482			20.6280633753			20.6294901591			20.6297753674			20.6309370829			20.6458251544			20.6463015207			20.6496893900			20.6536272366			20.6537392050			20.6547263843			20.6551436996			20.6596253028			20.6614139166			20.6681394650			20.6707660446			20.6712832996			20.6756057364			20.6788520610			20.6805553011			20.6842662636			20.6844670929			20.6845105406			20.6856637144			20.6856666884			20.6900401845			20.6911028376			20.6917688876			20.6928785480			20.6929217641			20.6950578045			20.6952458095			20.6958091885			20.6964833080			20.6965042841			20.6968345442			20.7020771242			20.7026090802			20.7060927895			20.7066194404			20.7152613983			20.7153638636			20.7197592455			20.7215282530			20.7219246144			20.7225208765			20.7239696978			20.7245037120			20.7300467269			20.7314520152			20.7329133578			20.7335261895			20.7357293762			20.7362120849			20.7363003166			20.7389875035			20.7437022282			20.7444820207			20.7487756086			20.7490793405			20.7500631336			20.7534111173			20.7567539016			20.7568530938			20.7591915028			20.7592796885			20.7595229533			20.7598493371			20.7602823783			20.7605408166			20.7616453035			20.7630780423			20.7638320622			20.7638393794			20.7721883241			20.7723808584			20.7724421543			20.7768037696			20.7775773520			20.7776832206			20.7834570394			20.7865196873			20.7885625606			20.7933469870			20.7972489705			20.7999287727			20.7999287877			20.8022652462			20.8024660544			20.8044270840			20.8060541067			20.8062417468			20.8086936866			20.8109651765			20.8119540190			20.8170482610			20.8181815564			20.8183732534			20.8192049724			20.8193822646			20.8233383046			20.8247589749			20.8257908860			20.8259899514			20.8277842477			20.8294201624			20.8306516455			20.8316845563			20.8338431715			20.8356822747			20.8382471322			20.8385755149			20.8387493979			20.8389366114			20.8393926042			20.8403016764			20.8413018635			20.8429140034			20.8437204026			20.8443490673			20.8443790690			20.8450816695			20.8457300894			20.8484159914			20.8508793867			20.8516080425			20.8516595078			20.8552481511			20.8558631473			20.8564145603			20.8591069498			20.8636923123			20.8646135843			20.8646746483			20.8655962310			20.8694520851			20.8698970036			20.8702349901			20.8724022239			20.8737175236			20.8760109108			20.8765318123			20.8809995836			20.8890897029			20.8902281968			20.8923204531			20.8926704320			20.8926888555			20.8926906016			20.8947044427			20.8948262715			20.8966367634			20.8985175364			20.8990051663			20.8998382516			20.9011084036			20.9089615609			20.9153521149			20.9165421501			20.9178032003			20.9180269479			20.9199956365			20.9214085027			20.9226663770			20.9278925855			20.9291419061			20.9359027976			20.9378570081			20.9388914061			20.9430777805			20.9441113680			20.9443631163			20.9474250115			20.9474387859			20.9479632505			20.9486465749			20.9513532035			20.9531744706			20.9548723833			20.9560290179			20.9606851592			20.9696188789			20.9696196646			20.9700765022			20.9716191757			20.9726207443			20.9764358714			20.9793760592			20.9807707098			20.9812204133			20.9846552874			20.9866315955			20.9901905248			20.9913142822			20.9916647125			20.9937498905			20.9947779766			20.9963396370			20.9976272235			20.9978341886			21.0010633959			21.0029933771			21.0033134450			21.0099908255			21.0139867180			21.0160151869			21.0208854799			21.0233610119			21.0234612147			21.0242860849			21.0248651262			21.0276279359			21.0279203409			21.0287102137			21.0302399207			21.0345978804			21.0358496078			21.0411722429			21.0413446644			21.0437790539			21.0444671983			21.0455645529			21.0467228784			21.0475649216			21.0585674292			21.0586714276			21.0600791437			21.0685309180			21.0765649302			21.0768859517			21.0818411585			21.0833588068			21.0872656662			21.0893480589			21.0921810173			21.1039920365			21.1046915466			21.1049349593			21.1060939395			21.1078944715			21.1108979833			21.1147980360			21.1208234276			21.1213287558			21.1244024922			21.1246053875			21.1297155538			21.1347163617			21.1361857245			21.1363803202			21.1374406731			21.1375514602			21.1394700901			21.1412822227			21.1418256080			21.1488668607			21.1533692632			21.1544007443			21.1576542124			21.1597882673			21.1629471133			21.1631646350			21.1632255560			21.1633635158			21.1647743606			21.1651222523			21.1661402235			21.1682055448			21.1720585011			21.1734682434			21.1736489509			21.1744114913			21.1755434625			21.1777044636			21.1780543214			21.1791311609			21.1832634221			21.1848015184			21.1875700202			21.1898430616			21.1938343342			21.1955583816			21.1973988551			21.2014509375			21.2027161816			21.2054600571			21.2073587272			21.2111448254			21.2120496090			21.2132984569			21.2139141431			21.2139285887			21.2187691943			21.2202329496			21.2204945215			21.2219159919			21.2245451562			21.2247151878			21.2266025263			21.2273484142			21.2288215390			21.2318980383			21.2415587559			21.2418691647			21.2421371123			21.2450371554			21.2452763221			21.2453723863			21.2458760907			21.2484464944			21.2488260221			21.2509795479			21.2513804711			21.2538366935			21.2551180635			21.2561633614			21.2562275863			21.2565042326			21.2623212565			21.2634783530			21.2636343111			21.2696457400			21.2701011959			21.2707510400			21.2765211901			21.2771798202			21.2832976376			21.2843833062			21.2868389581			21.2874239748			21.2933533977			21.3091112713			21.3129295936			21.3158804648			21.3166651336			21.3197420030			21.3248852961			21.3280613795			21.3288317340			21.3321667561			21.3326920529			21.3327252798			21.3364748547			21.3366538167			21.3383414121			21.3390843379			21.3432485811			21.3438289298			21.3447858035			21.3449223047			21.3453789009			21.3494349915			21.3501639590			21.3529082104			21.3546962178			21.3567344777			21.3579783804			21.3591773061			21.3594886526			21.3601586722			21.3613073134			21.3675472722			21.3728542316			21.3732386856			21.3806833761			21.3808608234			21.3810824585			21.3831197807			21.3869160541			21.3902235554			21.3911999696			21.3980189740			21.3993066907			21.4014131572			21.4026992355			21.4094225007			21.4105804433			21.4113503997			21.4133401188			21.4134350533			21.4174299839			21.4184209906			21.4209448436			21.4216818611			21.4222453903			21.4236802674			21.4237874123			21.4280234057			21.4302735919			21.4309760442			21.4340606600			21.4367690511			21.4431059722			21.4452162511			21.4462904412			21.4480269309			21.4486979188			21.4544908318			21.4555650556			21.4575085879			21.4586220212			21.4596784232			21.4616120100			21.4616650546			21.4626261683			21.4691923376			21.4801188717			21.4804928284			21.4811157098			21.4824023402			21.4833180340			21.4847481659			21.4865771988			21.4866215475			21.4891442610			21.4962533591			21.5042859428			21.5048324284			21.5053865125			21.5055612828			21.5065375040			21.5066990231			21.5071575798			21.5073542456			21.5086638509			21.5168415444			21.5182460490			21.5231299775			21.5374294750			21.5427347196			21.5429987694			21.5455405679			21.5556998213			21.5557828342			21.5573202330			21.5574984220			21.5575031894			21.5702513014			21.5746548652			21.5785394345			21.5786010855			21.5811462739			21.5846897023			21.5857911531			21.5875312543			21.6067299625			21.6077569830			21.6115410188			21.6120561901			21.6143331099			21.6146421916			21.6171368223			21.6192145617			21.6192500429			21.6225536675			21.6232126809			21.6251057873			21.6265300449			21.6360891535			21.6360924666			21.6368980988			21.6395675638			21.6406598207			21.6406822854			21.6469526190			21.6562458142			21.6604641999			21.6636168644			21.6677480414			21.6697196635			21.6719881944			21.6724510446			21.6794861332			21.6833768282			21.6847898936			21.6891364896			21.6931801861			21.6935905863			21.6944496223			21.6969324577			21.6973161326			21.7002773998			21.7035975168			21.7045864761			21.7060578746			21.7070579131			21.7109241661			21.7117046507			21.7146927170			21.7162618887			21.7227710132			21.7231431996			21.7233772087			21.7237041298			21.7244858335			21.7258869251			21.7316693928			21.7390915453			21.7406069080			21.7413192653			21.7416609467			21.7419784419			21.7431986584			21.7475166663			21.7486652863			21.7487724194			21.7502193605			21.7529116622			21.7557543799			21.7584311096			21.7625144046			21.7669979935			21.7687803059			21.7701437867			21.7702999416			21.7789151939			21.7810111649			21.7857838339			21.7912076868			21.7980758335			21.8001726475			21.8108263013			21.8139014875			21.8142621796			21.8153735332			21.8177867136			21.8189130516			21.8218130343			21.8274481747			21.8335176301			21.8341607188			21.8348240276			21.8351384129			21.8407909166			21.8423399849			21.8423745508			21.8423969249			21.8465103000			21.8490150069			21.8535677082			21.8566091257			21.8575931788			21.8578149615			21.8685563201			21.8733623847			21.8744947491			21.8754654261			21.8759096471			21.8855825652			21.8874379812			21.8888151252			21.8905539849			21.8934009169			21.8940132023			21.8945873101			21.8981692057			21.9007191085			21.9031368452			21.9037363721			21.9071559960			21.9078182800			21.9104703081			21.9104805486			21.9117320502			21.9132871607			21.9157204763			21.9160265732			21.9189811808			21.9191841239			21.9208458570			21.9300298765			21.9301885863			21.9368373524			21.9377572303			21.9380190679			21.9387177665			21.9392908136			21.9455535485			21.9481628316			21.9489102065			21.9511992769			21.9511992823			21.9511992842			21.9511992988			21.9553492394			21.9561911907			21.9564872357			21.9661774361			21.9670359323			21.9715534343			21.9775442718			21.9791508916			21.9796881305			21.9826406606			21.9828894186			21.9837421061			21.9865541994			21.9899307730			21.9901977252			21.9987056368			21.9996656978			22.0006350485			22.0006823218			22.0009589818			22.0030226124			22.0040527438			22.0103539071			22.0174812947			22.0177062831			22.0177151835			22.0249148650			22.0255979855			22.0259446653			22.0363290641			22.0367521270			22.0414474915			22.0488608957			22.0493668583			22.0504866092			22.0529634011			22.0545964716			22.0581523660			22.0589407513			22.0603129658			22.0616765400			22.0616810999			22.0668855878			22.0673523210			22.0678809922			22.0680282463			22.0695635103			22.0709824488			22.0773189474			22.0775698846			22.0778806772			22.0809746914			22.0824852776			22.0830722075			22.0833203164			22.0838973599			22.0842977190			22.0869400906			22.0877782609			22.0945483687			22.0998362637			22.1020940138			22.1023751147			22.1041139504			22.1065364517			22.1094479418			22.1100525478			22.1105471427			22.1111685835			22.1114102952			22.1131789050			22.1174149262			22.1176951231			22.1245828459			22.1272448437			22.1296020652			22.1346877048			22.1349067897			22.1358192674			22.1389492056			22.1446091981			22.1449841780			22.1453104017			22.1474096497			22.1521315968			22.1616118253			22.1663094813			22.1682279425			22.1746623841			22.1756592484			22.1760357742			22.1786142453			22.1793043619			22.1800422942			22.1802846681			22.1815063093			22.1840600931			22.1846583871			22.1856544415			22.1920460509			22.1926882398			22.2004012837			22.2027643668			22.2046523626			22.2199274059			22.2284848709			22.2288126657			22.2294907590			22.2337920110			22.2340805298			22.2355413183			22.2383349164			22.2384125101			22.2408490428			22.2413048574			22.2498012475			22.2502982989			22.2555162751			22.2622912288			22.2638855321			22.2642679744			22.2679255929			22.2686826532			22.2781601503			22.2818920864			22.2822804913			22.2872458875			22.2890272861			22.2908970730			22.2942238712			22.2955555495			22.2985999943			22.2995888227			22.3003458508			22.3008205210			22.3020288487			22.3023204298			22.3038290412			22.3163533734			22.3194510047			22.3198842279			22.3259426540			22.3269538381			22.3327819457			22.3349356993			22.3369527405			22.3405110923			22.3407273817			22.3442288257			22.3478243931			22.3482936708			22.3491314355			22.3505968093			22.3516629042			22.3523952886			22.3532715197			22.3573804980			22.3586096930			22.3587612344			22.3607118701			22.3612144530			22.3612167267			22.3613528062			22.3643824145			22.3754390743			22.3759617709			22.3815551124			22.3845922256			22.3854757885			22.3887237992			22.3906807407			22.3910155212			22.3923126064			22.3934185299			22.3939348238			22.3939348337			22.3939348494			22.4058452469			22.4094430288			22.4156512435			22.4161603976			22.4218947775			22.4340451209			22.4353720787			22.4360652328			22.4374802868			22.4395055000			22.4435425032			22.4457733224			22.4457985402			22.4479318348			22.4482919838			22.4554488116			22.4598733030			22.4634226952			22.4650551357			22.4653338397			22.4656731489			22.4658288197			22.4673211527			22.4685209515			22.4711675015			22.4741232332			22.4757883024			22.4883992277			22.4890047443			22.4890569579			22.4912548289			22.4929264064			22.4934132459			22.4991774388			22.5034535149			22.5088440113			22.5106356046			22.5148264342			22.5169478158			22.5219330663			22.5225353243			22.5247820588			22.5298519198			22.5318161653			22.5335167952			22.5349889930			22.5363274154			22.5467298055			22.5533921277			22.5541236220			22.5555275554			22.5573276339			22.5601021520			22.5686071719			22.5714752472			22.5745523822			22.5755232632			22.5767135960			22.5801731813			22.5852340927			22.5858247398			22.5877447379			22.5882207459			22.5900215316			22.6033753038			22.6035842460			22.6081725409			22.6095500422			22.6113172678			22.6186191263			22.6191271228			22.6191710954			22.6212929924			22.6263456081			22.6304518169			22.6310274323			22.6394936506			22.6437337989			22.6540292904			22.6558836078			22.6562773801			22.6596739201			22.6624728146			22.6664673526			22.6684430543			22.6701090539			22.6832759702			22.6854363147			22.6864993889			22.6869519047			22.6877744220			22.6892026488			22.6903034092			22.6910940750			22.6940009992			22.6955609918			22.6983980909			22.7021504064			22.7102274679			22.7104872086			22.7107022544			22.7110018814			22.7138987755			22.7184272379			22.7308831058			22.7337723261			22.7338815544			22.7343952428			22.7356312766			22.7363958759			22.7368393519			22.7426561288			22.7427006777			22.7455186897			22.7455187808			22.7455188242			22.7504069404			22.7567794836			22.7569792793			22.7572874588			22.7724609658			22.7764793838			22.7769796925			22.7816323749			22.7901857489			22.7907711399			22.7985657849			22.8105050218			22.8168977891			22.8222378186			22.8235804676			22.8318717380			22.8394115569			22.8401992545			22.8427695930			22.8476599325			22.8542864618			22.8546934818			22.8570326553			22.8595928350			22.8604171420			22.8614667168			22.8709366044			22.8757821546			22.8760454899			22.8818611407			22.8840821597			22.8843170938			22.8860924432			22.8911374831			22.8921923554			22.8924937583			22.8934784839			22.8964033080			22.8998732608			22.9014424379			22.9077803989			22.9080988808			22.9086270284			22.9111812495			22.9120214739			22.9145683136			22.9191219517			22.9196906841			22.9198730618			22.9246406345			22.9250000037			22.9280617205			22.9300453393			22.9349872776			22.9362734911			22.9362775545			22.9370841905			22.9392917836			22.9417776228			22.9457977531			22.9467479259			22.9488351988			22.9525547918			22.9606490165			22.9639717101			22.9646546402			22.9647007961			22.9724027287			22.9751774590			22.9787027889			22.9898432834			23.0041479834			23.0072294064			23.0152121892			23.0222816789			23.0244876190			23.0263223555			23.0285565221			23.0316469145			23.0324254214			23.0331106801			23.0354539618			23.0363229334			23.0453994052			23.0468806528			23.0573172536			23.0587979263			23.0612951245			23.0617615907			23.0633639709			23.0661237320			23.0745596435			23.0804428024			23.0823651954			23.0879234457			23.0883771065			23.0911701435			23.0913455816			23.0945257492			23.0956566248			23.0956566441			23.0968633912			23.0982158375			23.1002454561			23.1005717882			23.1072847354			23.1135382423			23.1141903603			23.1218621645			23.1225684663			23.1232437860			23.1327284915			23.1380195062			23.1409344534			23.1416695121			23.1465728591			23.1491559371			23.1546166044			23.1553965121			23.1647414894			23.1699480279			23.1732120412			23.1737388091			23.1759947026			23.1771488028			23.1807871695			23.1810876628			23.1830746555			23.1894705947			23.2062563099			23.2078887848			23.2123512496			23.2129790240			23.2141431304			23.2180233761			23.2188435700			23.2188702730			23.2207845597			23.2296250998			23.2335280044			23.2372951106			23.2391042044			23.2450425225			23.2480330328			23.2482076721			23.2529717252			23.2565071059			23.2570334113			23.2586071622			23.2698156989			23.2748937209			23.2845268043			23.2853301878			23.2855967730			23.2877262770			23.2964179549			23.3021915058			23.3025563855			23.3033623757			23.3045999788			23.3071753410			23.3088854380			23.3127331014			23.3174291782			23.3180338096			23.3250877145			23.3289846075			23.3304944590			23.3306644627			23.3353448253			23.3357707939			23.3362740641			23.3413529447			23.3418158236			23.3431888969			23.3432703405			23.3453139892			23.3465296968			23.3488419973			23.3509818709			23.3514492146			23.3580490971			23.3594083765			23.3607866153			23.3607925734			23.3637878043			23.3679227861			23.3708600374			23.3805922913			23.3807554375			23.3833672837			23.3836450516			23.3872461351			23.3892575808			23.3901216450			23.3903226208			23.3906241550			23.3924504340			23.3966492137			23.3982206316			23.3987093583			23.4002679763			23.4047889748			23.4102289009			23.4119784895			23.4134048110			23.4170157008			23.4176567426			23.4227375378			23.4229244114			23.4266840038			23.4306511094			23.4331717811			23.4395700706			23.4397185334			23.4430338983			23.4436906254			23.4447577262			23.4527503488			23.4550247158			23.4568570967			23.4573831902			23.4601365463			23.4605290948			23.4629584558			23.4660303739			23.4802091486			23.4807857244			23.4929523579			23.5005317156			23.5009649169			23.5016865814			23.5054542770			23.5062045490			23.5077794458			23.5099254017			23.5109781127			23.5291578604			23.5310178527			23.5375132705			23.5470724203			23.5497772167			23.5566650152			23.5578920346			23.5612058807			23.5663430142			23.5668733105			23.5672918321			23.5688827050			23.5725317712			23.5772896553			23.5817894660			23.5856624877			23.5875156824			23.5897609335			23.5920722592			23.5933260836			23.5957006792			23.6012898205			23.6061063174			23.6068835932			23.6203688277			23.6276630266			23.6291353678			23.6292271726			23.6310497851			23.6361802650			23.6382493600			23.6402986905			23.6428645928			23.6533465608			23.6567218819			23.6599178163			23.6647994998			23.6648808818			23.6666961317			23.6728421899			23.6765120574			23.6829359215			23.6872540447			23.6899359974			23.6957168977			23.6991814303			23.7202880366			23.7241530942			23.7278648483			23.7383103570			23.7403810755			23.7410784538			23.7463314077			23.7507539193			23.7519981364			23.7624074699			23.7636102498			23.7673071916			23.7687001913			23.7734281708			23.7749070719			23.7945392170			23.7971633676			23.7972488198			23.8009693516			23.8033372754			23.8057201998			23.8072067067			23.8096652826			23.8152888657			23.8204443373			23.8212478438			23.8233438777			23.8268949834			23.8290516768			23.8312139592			23.8378657591			23.8387294896			23.8407987146			23.8486699380			23.8496386378			23.8525465478			23.8531247211			23.8537919955			23.8547141437			23.8596425324			23.8687471964			23.8728301089			23.8751937435			23.8763703857			23.8805092298			23.8829831140			23.8970852798			23.9010093937			23.9016251762			23.9030927972			23.9066358520			23.9162757965			23.9196539572			23.9206102779			23.9223523832			23.9240696392			23.9269483692			23.9274226917			23.9284167821			23.9335349008			23.9438336469			23.9490541877			23.9492635207			23.9494309786			23.9525880394			23.9541837968			23.9565427284			23.9631480443			23.9631817421			23.9633037187			23.9677271594			23.9686422627			23.9714184202			23.9728071484			23.9819084168			23.9819723312			23.9829555798			23.9848024846			23.9852910569			23.9899217716			23.9928595908			24.0025787927			24.0041602689			24.0041603194			24.0041603349			24.0041603397			24.0041603533			24.0041603580			24.0041603593			24.0166132614			24.0209506802			24.0283269009			24.0309722822			24.0329092106			24.0395860632			24.0403832470			24.0409414970			24.0442050929			24.0490663540			24.0568496748			24.0602966519			24.0646407639			24.0653592325			24.0684216750			24.0768405306			24.0782445897			24.0804594710			24.0811224487			24.0822623698			24.0874129297			24.0992747584			24.1005813994			24.1098798649			24.1157463031			24.1161903467			24.1226522146			24.1287117828			24.1291119609			24.1296112467			24.1319010407			24.1366893751			24.1394698551			24.1442715890			24.1469158365			24.1592025523			24.1617581897			24.1713047049			24.1762226938			24.1782379608			24.1785181945			24.1809653150			24.1823875190			24.1829690989			24.1973426498			24.1991903011			24.2202066858			24.2204556413			24.2264230617			24.2288427749			24.2322082957			24.2370332827			24.2475798136			24.2506149599			24.2513806735			24.2517956997			24.2557228823			24.2842895976			24.2850409261			24.2907400296			24.2962611661			24.3031558270			24.3093500715			24.3127315024			24.3184850796			24.3204471050			24.3211052821			24.3243640861			24.3256590454			24.3280013620			24.3337152718			24.3350729183			24.3357645289			24.3365225040			24.3407751531			24.3422656785			24.3477508513			24.3561481148			24.3568722395			24.3749510134			24.3787570042			24.3802928457			24.3849314043			24.3912516211			24.3916224274			24.3925123540			24.3926908296			24.3986841172			24.4019624828			24.4078160171			24.4104429708			24.4225057325			24.4324750082			24.4404787311			24.4420630433			24.4444089760			24.4480317924			24.4505038601			24.4526216429			24.4538676764			24.4641044237			24.4766366009			24.4797929016			24.4818982231			24.4820255281			24.4976139127			24.5022710970			24.5338893692			24.5403847931			24.5446739047			24.5456199977			24.5462172399			24.5516026755			24.5575676349			24.5627620174			24.5638531871			24.5647073460			24.5686564584			24.5725416556			24.5759107807			24.5771866822			24.5778352156			24.5816291178			24.5860973314			24.5892080328			24.5916515992			24.5930593318			24.5943701607			24.5997920411			24.6047860757			24.6080141221			24.6124010849			24.6208299767			24.6240576092			24.6309903961			24.6310220892			24.6326088812			24.6329803140			24.6335229109			24.6383501634			24.6438973093			24.6448819445			24.6501510712			24.6539559536			24.6622715238			24.6704289540			24.6723231015			24.6741166635			24.6747278372			24.6761216470			24.6839366923			24.6842338465			24.6872822589			24.6927504852			24.7029562826			24.7035669480			24.7112476774			24.7117924563			24.7117924602			24.7131010036			24.7142223291			24.7221683534			24.7299462740			24.7318226274			24.7326732947			24.7328022888			24.7335661808			24.7338249760			24.7349834680			24.7419270406			24.7457210851			24.7644198242			24.7677462988			24.7764355065			24.7820635302			24.7846689601			24.7875809568			24.7913763763			24.7934561146			24.7969977476			24.8058320482			24.8065898681			24.8167945529			24.8238997764			24.8261433016			24.8271515149			24.8344224325			24.8381880945			24.8472158610			24.8520596785			24.8744010323			24.8778253230			24.8899757889			24.8903360286			24.8976999033			24.9033372603			24.9078605979			24.9094488970			24.9113272241			24.9114816904			24.9292034839			24.9305050779			24.9374223177			24.9424562154			24.9486807537			24.9551067078			24.9629784852			24.9639913446			24.9666696257			24.9863322247			24.9864128931			24.9864331767			24.9876531048			25.0092826103			25.0142941946			25.0202510893			25.0209787369			25.0281863696			25.0289121520			25.0358166482			25.0487593688			25.0519087509			25.0592235345			25.0650711286			25.0661147822			25.0674827665			25.0726861524			25.0815394836			25.0988241092			25.1033709347			25.1050868423			25.1056914696			25.1072033476			25.1180477139			25.1316167010			25.1328384512			25.1454324970			25.1526714946			25.1580423789			25.1615869631			25.1689210297			25.1848159769			25.1907323578			25.1981516866			25.2048906165			25.2057491130			25.2226458021			25.2238002546			25.2344955527			25.2391313359			25.2459639419			25.2485784735			25.2553685637			25.2579269117			25.2754431679			25.2867118730			25.2956956172			25.3026554592			25.3071654163			25.3217737633			25.3367578174			25.3369068188			25.3400020809			25.3504330584			25.3507049118			25.3764673459			25.3771021117			25.3773028906			25.3926641831			25.3935641508			25.4074055957			25.4153492324			25.4174228481			25.4293418681			25.4302291133			25.4395117725			25.4410150023			25.4484789484			25.4515204966			25.4541694078			25.4551523479			25.4566383742			25.4595670772			25.4598440658			25.4607006835			25.4667908236			25.4707745684			25.4807517481			25.4807913226			25.4818950623			25.4850261917			25.4896947949			25.4897453053			25.5102048455			25.5180636783			25.5235033415			25.5323413015			25.5537937835			25.5627111726			25.5643612455			25.5765005195			25.5778816217			25.5786441506			25.5821380965			25.5888105077			25.5897641194			25.5898876963			25.6046918362			25.6105485826			25.6200016333			25.6374700067			25.6390183117			25.6623104078			25.6653844076			25.6745819628			25.6953886039			25.6977428999			25.7096393896			25.7219179940			25.7326478526			25.7348385565			25.7394953262			25.7422181116			25.7613816187			25.7713055252			25.7774347463			25.7804343820			25.7969666503			25.8180847504			25.8367229093			25.8447898372			25.8447898520			25.8447898816			25.8447898818			25.8447899086			25.8447899322			25.8457975241			25.8571618910			25.8667202102			25.8684771747			25.8709282351			25.8718688707			25.8848059247			25.8850865406			25.8962297679			25.9024198260			25.9030571036			25.9065797778			25.9102386660			25.9260124190			25.9397805776			25.9420706698			25.9429657385			25.9642524231			25.9718009538			25.9719872504			25.9898184815			25.9976606498			26.0018058186			26.0041272297			26.0041923310			26.0209755765			26.0301357350			26.0398550311			26.0437853774			26.0738019758			26.0791223010			26.0989401189			26.1098164626			26.1126645387			26.1166663827			26.1249110504			26.1283817198			26.1316589207			26.1343756580			26.1480920662			26.1588537793			26.1632328772			26.1736343316			26.1749290811			26.1901607288			26.1905843559			26.1987319179			26.2077659307			26.2209221002			26.2280770053			26.2427879670			26.2485634025			26.2504647345			26.2513462094			26.2521501267			26.2681615638			26.2802993252			26.2982981434			26.3131233182			26.3141453887			26.3149644555			26.3301519610			26.3318237900			26.3425378474			26.3643804575			26.3753153389			26.3771474425			26.3891423339			26.3926120489			26.4033410515			26.4066252458			26.4066252513			26.4066252700			26.4066252819			26.4066252906			26.4146666625			26.4363588685			26.4392274933			26.4405779181			26.4476237279			26.4557639072			26.4623293689			26.4792404906			26.4837614874			26.4906973577			26.4975292450			26.5054319720			26.5070146050			26.5100173026			26.5130761878			26.5246131166			26.5279499113			26.5394724292			26.5418812411			26.5443130496			26.5644331607			26.5694465373			26.5701787480			26.5707998844			26.5810796737			26.5995736624			26.6012456373			26.6124083751			26.6148635966			26.6148636137			26.6148636659			26.6233709828			26.6523505597			26.6610166591			26.6632293395			26.6685179304			26.7010039567			26.7018927956			26.7122031319			26.7330266198			26.7384827183			26.7397587747			26.7450979762			26.7543934936			26.7804133299			26.7866456669			26.7932352889			26.8380727204			26.8400749885			26.8555639096			26.8560157923			26.8834097097			26.8934443359			26.9019755360			26.9200270141			26.9413845757			26.9425218324			26.9426472395			26.9501424639			26.9623662618			26.9694962333			26.9727594280			26.9745919489			26.9798760430			26.9837305943			26.9895999032			26.9927131463			26.9930616274			26.9930616398			26.9930616709			26.9930616798			26.9930616887			26.9930617083			26.9930617218			26.9930617707			26.9930618140			26.9940322091			27.0224391037			27.0457009121			27.0493056802			27.0525001616			27.0700293389			27.0749336072			27.0863871393			27.0968968040			27.1098667048			27.1340100160			27.1348742896			27.1373283088			27.1433052312			27.1433055254			27.1433057597			27.1448442523			27.1688781905			27.1767822166			27.1918076492			27.1935905638			27.1954724376			27.2125797488			27.2125798020			27.2125798621			27.2125799216			27.2639352063			27.2925700354			27.3025542788			27.3052993108			27.3078395114			27.3078519100			27.3544630450			27.3573735178			27.3584416681			27.3898079077			27.4590517972			27.4702388812			27.4898074670			27.4910873952			27.5062601598			27.5084252351			27.5292074677			27.5552554319			27.5644936008			27.5851282383			27.6043300290			27.6236453862			27.6253733448			27.6311385191			27.6416767989			27.6472929562			27.6708390843			27.7037439288			27.7134217164			27.7235521243			27.7494378852			27.7548659802			27.7901479974			27.8095858324			27.8392196838			27.8434826943			27.8644106841			27.8656168117			27.8660082414			27.8685973028			27.8955953525			27.9449006027			27.9659411684			27.9721538718			27.9760528801			27.9926027000			28.0494034184			28.0860342344			28.0942068232			28.0944881321			28.0976815106			28.0981230941			28.0994806471			28.1450250410			28.1660409671			28.1781553818			28.2334463947			28.2523039451			28.2547391741			28.2600794426			28.2621198040			28.2966529182			28.3081657090			28.3462041222			28.3894503338			28.4218260425			28.4354989959			28.4810992430			28.4880870363			28.4881983980			28.5352526537			28.5630416984			28.5915205709			28.6752049429			28.6979142120			28.7602757139			28.7702235339			28.7900844339			28.8064296069			28.8586722774			28.8684722758			28.8762641909			28.9993013215			29.0515621630			29.1857612761			29.1870086175			29.2277961506			29.2948648850			29.2968911511			29.3796292171			29.4032190707			29.4043398421			29.4420249823			29.4451938476			29.5157530254			29.5848158456			29.6315104596			29.6380096521			29.7477327127			29.7503446430			29.7614380215			29.8383059658			29.9102726011			29.9233034071			29.9398836322			30.0321971512			30.1655264717			30.2780829802			30.3573679121			30.4028404632			30.4035355167			30.5757518819			30.6293208610			30.6335853389			30.8548556783			30.9917464538			31.1524487834			31.2475147381			31.4976321790			31.5007831699			31.5122831121			31.5175846516			31.6562426002			32.1246469885			32.8440184016			32.8829471304			33.4369936278			33.6863488870			33.7180468000			33.7812956371			33.8610903218			33.8747949303			34.6042657513			

==> anc/fig8.txt <==

w=0
0.020			0.050			0.070			0.100			0.150			0.200			0.220			0.240			0.260			0.280			0.300			0.305			0.310			0.315			0.320			0.325			0.330			0.335			0.340			0.345			0.350			0.355			0.360			0.380			0.400			0.450			0.500			0.530			0.550			0.560			0.570			0.580			0.590			0.600			0.620			0.630			0.640			0.641			0.642			0.643			0.644			0.645			0.646			0.647			0.648			0.649			0.650			0.651			0.652			0.653			0.654			
3.3495834985			3.3553469582			3.3594559675			3.3660766449			3.3785502560			3.3931909508			3.3997170828			3.4066050396			3.4137753888			3.4210500061			3.4280789402			3.4297315351			3.4313174049			3.4328209161			3.4342242990			3.4355074526			3.4366477631			3.4376199423			3.4383959071			3.4389447118			3.4373268238			3.4211930597			3.4046765603			3.3345763202			3.2574881327			3.0289006718			2.7370284337			2.5221191059			2.3480068842			2.2268695533			2.0489135739			1.8273641330			1.5750875164			1.2963770354			0.7478320642			0.6500307486			0.7905877971			0.7629408244			0.7371112611			0.7133237291			0.6917537656			0.6723897348			0.6547333746			0.6371496461			0.6154679817			0.5805106750			0.5178741501			0.4201797722			0.2976978206			0.1670668749			0.0484703433			
w=1
0.000			0.100			0.200			0.300			0.400			0.500			0.550			0.570			0.600			0.610			0.620			0.650			0.670			0.700			0.710			0.720			
3.4535023659			3.4036586181			3.3517562606			3.3004505144			3.2445546351			2.8701195032			2.6599039228			2.5731350262			2.4423510931			2.3991290605			2.3563996477			2.2342282991			2.1641093934			1.9282350235			1.1811629152			0.3071586124			
w=2
0.000			0.100			0.200			0.300			0.400			0.450			0.460			0.470			0.480			0.490			0.500			0.510			0.520			0.530			0.540			0.550			0.560			0.580			0.590			0.600			0.650			0.700			0.720			0.750			0.770			0.772			0.774			0.776			0.778			0.780			0.782			0.784			0.786			0.788			0.790			0.792			0.794			0.796			0.798			0.800			0.802			0.804			0.806			0.808			0.812			0.814			0.816			0.818			0.822			0.824			
3.6455384792			3.5346598001			3.4252173316			3.3204576403			3.2236599276			3.1788444573			3.1701466643			3.1615235288			3.1529655871			3.1444610726			3.1359955688			3.1180837204			3.0833321195			3.0479759568			3.0119871628			2.9753352109			2.9379866607			2.8610476867			2.8213695025			2.7808168827			2.5623493879			2.3048542846			2.1821167880			1.9498694249			1.6997659838			1.6632421038			1.6230787242			1.5787823511			1.5299555092			1.4764371222			1.4184755494			1.3568714535			1.2929941156			1.2286065668			1.1655426776			1.1053778367			1.0492275191			0.9977121993			0.9510398367			0.9091327741			0.8717469178			0.8385610662			0.8092343082			0.7834377692			0.7412460552			0.7243014693			0.7097211636			0.6969837903			0.6693230038			0.6492305845			
w=3
0.000			0.100			0.200			0.300			0.400			0.470			0.500			0.590			0.600			0.650			0.700			0.710			0.720			0.730			0.740			0.750			0.760			0.770			0.780			0.790			0.800			0.810			0.820			0.830			0.840			0.850			0.860			0.870			0.880			0.890			0.900			
3.8540785136			3.6675320293			3.4937728582			3.3376833333			3.2021493726			3.1197218807			3.0873124818			2.9988521596			2.9896959938			2.9185397315			2.7228499150			2.6795585919			2.6345300311			2.5875627342			2.5384182389			2.4868109608			2.4323941256			2.3747392921			2.3133046764			2.2473827159			2.1760069352			2.0977753516			2.0104973983			1.9104725803			1.7911221533			1.6414981929			1.4511463698			1.2325374882			0.9970463321			0.7965058176			0.6699861509			
w=4
0.000			0.100			0.200			0.300			0.400			0.500			0.560			0.600			0.650			0.700			0.720			0.750			0.800			0.850			0.870			0.900			0.920			0.950			1.000			
4.0565318721			3.7804165504			3.5345543531			3.3252208257			3.1533278817			3.0168020408			2.9501995789			2.9113456607			2.8677615615			2.8268800232			2.8098121030			2.7806790565			2.6531505071			2.4135240527			2.2928214417			2.0615174619			1.8312738739			1.1199172222			0.6485743899			
Lz56 gap w=0
0.644			0.645			0.646			0.647			0.648			0.649			0.650			0.651			0.652			0.653			0.654			0.655			0.656			0.657			0.658			0.659			0.660			0.665			0.670			0.680			0.690			0.700			0.710			0.711			0.712			0.713			0.714			0.715			0.716			0.717			0.718			0.719			0.720			0.721			0.722			0.723			0.724			0.725			0.726			
0.1455013003			0.0141194151			0.1264325261			0.2759980657			0.4347931527			0.6039303287			0.7860613997			0.8503762385			0.8709217991			0.9455279634			1.0757621907			1.2519525350			1.4585095549			1.6504557357			1.6696318226			1.6786483775			1.6795362899			1.6294429007			1.5655180216			1.4572260825			1.3596388184			1.2577183600			1.1411663846			1.1282975343			1.1151569672			1.1017295524			1.0879990792			1.0739480522			1.0595574069			1.0448061071			1.0296705292			1.0141234474			0.9981322015			0.9816549771			0.9646320712			0.9469609512			0.9284009456			0.9079535472			0.8550134065			

==> anc/fig9.txt <==
kappas:
0.0000000000			0.2000000000			0.3000000000			0.4000000000			0.5000000000			0.6000000000			0.6500000000			0.7000000000			0.8000000000			0.9000000000			1.0000000000			
w=0
0.0295838075			0.0263545022			0.0248703481			0.0234553451			0.0188760399			0.0120986289			0.0081004205			0.0000000000			0.0000000000			0.0000000000			0.0000000000			
w=1
0.0296649667			0.0258962136			0.0244433426			0.0234469864			0.0226336542			0.0171703188			0.0135955045			0.0110712369			0.0000000000			0.0000000000			0.0000000000			
w=2
0.0297054634			0.0254242764			0.0236320919			0.0223058404			0.0215514467			0.0208282501			0.0204413192			0.0166547826			0.0123055146			0.0000000000			0.0000000000			
w=3
0.0294541921			0.0249635985			0.0230559094			0.0215183402			0.0205102089			0.0198609851			0.0194724172			0.0190311121			0.0171328323			0.0130892597			0.0000000000			
w=4
0.0288607291			0.0244004504			0.0224903435			0.0209307149			0.0198244050			0.0191314198			0.0187972981			0.0184396243			0.0176236152			0.0163882682			0.0149418803			
